Two-loop Vertices with Vacuum Polarization Insertion

We present the analytic evaluation of the second-order corrections to the massive form factors, due to two-loop vertex diagrams with a vacuum polarization insertion, with exact dependence on the external and internal fermion masses, and on the squared momentum transfer. We consider vector, axial-vector, scalar and pseudoscalar interactions between the external fermion and the external field. After renormalization, the finite expressions of the form factors are expressed in terms of polylogarithms up to weight three.

==> Anc_out/evaluator.m <==
(* ::Package:: *)

(*Two-loop vertices with vacuum polarization insertion*)
(*Taushif Ahmed, Giulio Crisanti, Federico Gasparotto, Syed Mehedi Hasan, Pierpaolo Mastrolia*)
(*Ancillary File 2 of 2*)


(* ::Chapter::Closed:: *)
(*Numerical Evaluation Code*)


(*for evaluating the GPL versions of the integrals*)
(* Change $PolyLogPath according to your own setup *)
(*$PolyLogPath=SetDirectory["/home/federico/plt"];*)
<<PolyLogTools`


Get[FileNameJoin[{NotebookDirectory[],"results.m"}]]


formFactorsGPLs={
	F1RenGPL=FRen[1],
	F2RenGPL=FRen[2],
	G1RenGPL=GRen[1],
	G2RenGPL=GRen[2],
	FSRenGPL=FRen[S],
	FPRenGPL=FRen[P]
}/.renormalisedFormFactorsGPLS;

formFactorsLIs={
	F1RenLI=FRen[1],
	F2RenLI=FRen[2],
	G1RenLI=GRen[1],
	G2RenLI=GRen[2],
	FSRenLI=FRen[S],
	FPRenLI=FRen[P]
}/.renormalisedFormFactorsClassicalPolylogs;

SetAttributes[evaluateFormFactorsGPLs,HoldAll]
evaluateFormFactorsGPLs[kinematics_,precision_]:=Module[{result,rationalisedkinematics},
If[!(solutionRegion/.kinematics),Print["Warning, evaluating outside of the solution region"]];
(*the kinematic variables are rationalised to high precision to avoid Mathematica's automatic (lower) precision in case of decimal inputs*)
rationalisedkinematics=kinematics//Inactivate//Rationalize[#,10^(-precision-1)]&//Activate;
xycoordinate=xy2smime/.rationalisedkinematics;
result=Map[Ginsh[#,xycoordinate,PrecisionGoal->precision]&,formFactorsGPLs];
Return[result];
];

SetAttributes[evaluateFormFactorsLIs,HoldAll]
evaluateFormFactorsLIs[kinematics_,precision_]:=Module[{result,rationalisedkinematics},
If[!(solutionRegion/.kinematics),Print["Warning, evaluating outside of the solution region"]];
(*the kinematic variables are rationalised to high precision to avoid Mathematica's automatic (lower) precision in case of decimal inputs*)
rationalisedkinematics=kinematics//Inactivate//Rationalize[#,10^(-precision-1)]&//Activate;
xycoordinate=xy2smime/.rationalisedkinematics;
result=N[formFactorsLIs/.xycoordinate/.del->10^(-precision-2),precision+2]//Chop[#,10^(-precision)]&;
Return[result];
];


(* ::Chapter::Closed:: *)
(*Example Usage*)


(*The two functions evaluateFormFactorsGPLs and evaluateFormFactorsLIs take
as inputs the list of kinematics and a desired precision*)
(*both functions output a list with elements {F1,F2,G1,G2,FS,FP} evaluated at the desired point*)


evaluateFormFactorsGPLs[{s->-40,me->2,mi->3},40]


evaluateFormFactorsLIs[{s->-40,me->2,mi->3},40]


==> Anc_out/results.m <==
(* ::Package:: *)

(*Two-loop vertices with vacuum polarization insertion*)
(*Taushif Ahmed, Giulio Crisanti, Federico Gasparotto, Syed Mehedi Hasan, Pierpaolo Mastrolia*)
(*Ancillary File 1 of 2*)


(* ::Chapter::Closed:: *)
(*Conventions, Variable Definitions and Solution Regions*)


(*measure conversion, as defined in Eq. (4.3)*)
measureConversion=1/(I*\[Pi]^(d/2))(me^2)^eps*1/Gamma[1+eps];

(*solution region*)
solutionRegion=(mi>me && s<4*(me^2-mi^2) && me>0);

(*change of variables*)
xy2smime={x->Sqrt[-s]/Sqrt[4*me^2-s],y->(mi*Sqrt[-s]-me*Sqrt[4*me^2-4*mi^2-s])/((mi+me)*Sqrt[4*me^2-s])}


(* ::Chapter::Closed:: *)
(*Canonical Master Integrals*)


(*canonical master integrals as defined in eq. (4.7) with measure defined in eq. (4.3) up to order eps^4*)
canonicalMasters={MI[1]->1-4 eps (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])-16 eps^2 (G[-1,y] G[(1+y^2)/(2 y),x]-G[-I,y] G[(1+y^2)/(2 y),x]-G[I,y] G[(1+y^2)/(2 y),x]+G[1,y] G[(1+y^2)/(2 y),x]-G[-1,-1,y]+G[-1,-I,y]+G[-1,I,y]-G[-1,1,y]+G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y]-G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+eps^3 (64 G[(1+y^2)/(2 y),x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-64 G[-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+64 G[-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+64 G[I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-64 G[1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-64 G[-1,-1,-1,y]+64 G[-1,-1,-I,y]+64 G[-1,-1,I,y]-64 G[-1,-1,1,y]+64 G[-1,-I,-1,y]-64 G[-1,-I,-I,y]-64 G[-1,-I,I,y]+64 G[-1,-I,1,y]+64 G[-1,I,-1,y]-64 G[-1,I,-I,y]-64 G[-1,I,I,y]+64 G[-1,I,1,y]-64 G[-1,1,-1,y]+64 G[-1,1,-I,y]+64 G[-1,1,I,y]-64 G[-1,1,1,y]+64 G[-I,-1,-1,y]-64 G[-I,-1,-I,y]-64 G[-I,-1,I,y]+64 G[-I,-1,1,y]-64 G[-I,-I,-1,y]+64 G[-I,-I,-I,y]+64 G[-I,-I,I,y]-64 G[-I,-I,1,y]-64 G[-I,I,-1,y]+64 G[-I,I,-I,y]+64 G[-I,I,I,y]-64 G[-I,I,1,y]+64 G[-I,1,-1,y]-64 G[-I,1,-I,y]-64 G[-I,1,I,y]+64 G[-I,1,1,y]+64 G[I,-1,-1,y]-64 G[I,-1,-I,y]-64 G[I,-1,I,y]+64 G[I,-1,1,y]-64 G[I,-I,-1,y]+64 G[I,-I,-I,y]+64 G[I,-I,I,y]-64 G[I,-I,1,y]-64 G[I,I,-1,y]+64 G[I,I,-I,y]+64 G[I,I,I,y]-64 G[I,I,1,y]+64 G[I,1,-1,y]-64 G[I,1,-I,y]-64 G[I,1,I,y]+64 G[I,1,1,y]-64 G[1,-1,-1,y]+64 G[1,-1,-I,y]+64 G[1,-1,I,y]-64 G[1,-1,1,y]+64 G[1,-I,-1,y]-64 G[1,-I,-I,y]-64 G[1,-I,I,y]+64 G[1,-I,1,y]+64 G[1,I,-1,y]-64 G[1,I,-I,y]-64 G[1,I,I,y]+64 G[1,I,1,y]-64 G[1,1,-1,y]+64 G[1,1,-I,y]+64 G[1,1,I,y]-64 G[1,1,1,y]+64 G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x])+eps^4 (256 G[-1,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[-1,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[-1,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[-1,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[-I,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[-I,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[-I,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[-I,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[I,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[I,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[I,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[I,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[1,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[1,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[1,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[1,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[(1+y^2)/(2 y),x] (G[-1,-1,-1,y]-G[-1,-1,-I,y]-G[-1,-1,I,y]+G[-1,-1,1,y]-G[-1,-I,-1,y]+G[-1,-I,-I,y]+G[-1,-I,I,y]-G[-1,-I,1,y]-G[-1,I,-1,y]+G[-1,I,-I,y]+G[-1,I,I,y]-G[-1,I,1,y]+G[-1,1,-1,y]-G[-1,1,-I,y]-G[-1,1,I,y]+G[-1,1,1,y]-G[-I,-1,-1,y]+G[-I,-1,-I,y]+G[-I,-1,I,y]-G[-I,-1,1,y]+G[-I,-I,-1,y]-G[-I,-I,-I,y]-G[-I,-I,I,y]+G[-I,-I,1,y]+G[-I,I,-1,y]-G[-I,I,-I,y]-G[-I,I,I,y]+G[-I,I,1,y]-G[-I,1,-1,y]+G[-I,1,-I,y]+G[-I,1,I,y]-G[-I,1,1,y]-G[I,-1,-1,y]+G[I,-1,-I,y]+G[I,-1,I,y]-G[I,-1,1,y]+G[I,-I,-1,y]-G[I,-I,-I,y]-G[I,-I,I,y]+G[I,-I,1,y]+G[I,I,-1,y]-G[I,I,-I,y]-G[I,I,I,y]+G[I,I,1,y]-G[I,1,-1,y]+G[I,1,-I,y]+G[I,1,I,y]-G[I,1,1,y]+G[1,-1,-1,y]-G[1,-1,-I,y]-G[1,-1,I,y]+G[1,-1,1,y]-G[1,-I,-1,y]+G[1,-I,-I,y]+G[1,-I,I,y]-G[1,-I,1,y]-G[1,I,-1,y]+G[1,I,-I,y]+G[1,I,I,y]-G[1,I,1,y]+G[1,1,-1,y]-G[1,1,-I,y]-G[1,1,I,y]+G[1,1,1,y])-256 G[-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-256 G[1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+256 G[-1,-1,-1,-1,y]-256 G[-1,-1,-1,-I,y]-256 G[-1,-1,-1,I,y]+256 G[-1,-1,-1,1,y]-256 G[-1,-1,-I,-1,y]+256 G[-1,-1,-I,-I,y]+256 G[-1,-1,-I,I,y]-256 G[-1,-1,-I,1,y]-256 G[-1,-1,I,-1,y]+256 G[-1,-1,I,-I,y]+256 G[-1,-1,I,I,y]-256 G[-1,-1,I,1,y]+256 G[-1,-1,1,-1,y]-256 G[-1,-1,1,-I,y]-256 G[-1,-1,1,I,y]+256 G[-1,-1,1,1,y]-256 G[-1,-I,-1,-1,y]+256 G[-1,-I,-1,-I,y]+256 G[-1,-I,-1,I,y]-256 G[-1,-I,-1,1,y]+256 G[-1,-I,-I,-1,y]-256 G[-1,-I,-I,-I,y]-256 G[-1,-I,-I,I,y]+256 G[-1,-I,-I,1,y]+256 G[-1,-I,I,-1,y]-256 G[-1,-I,I,-I,y]-256 G[-1,-I,I,I,y]+256 G[-1,-I,I,1,y]-256 G[-1,-I,1,-1,y]+256 G[-1,-I,1,-I,y]+256 G[-1,-I,1,I,y]-256 G[-1,-I,1,1,y]-256 G[-1,I,-1,-1,y]+256 G[-1,I,-1,-I,y]+256 G[-1,I,-1,I,y]-256 G[-1,I,-1,1,y]+256 G[-1,I,-I,-1,y]-256 G[-1,I,-I,-I,y]-256 G[-1,I,-I,I,y]+256 G[-1,I,-I,1,y]+256 G[-1,I,I,-1,y]-256 G[-1,I,I,-I,y]-256 G[-1,I,I,I,y]+256 G[-1,I,I,1,y]-256 G[-1,I,1,-1,y]+256 G[-1,I,1,-I,y]+256 G[-1,I,1,I,y]-256 G[-1,I,1,1,y]+256 G[-1,1,-1,-1,y]-256 G[-1,1,-1,-I,y]-256 G[-1,1,-1,I,y]+256 G[-1,1,-1,1,y]-256 G[-1,1,-I,-1,y]+256 G[-1,1,-I,-I,y]+256 G[-1,1,-I,I,y]-256 G[-1,1,-I,1,y]-256 G[-1,1,I,-1,y]+256 G[-1,1,I,-I,y]+256 G[-1,1,I,I,y]-256 G[-1,1,I,1,y]+256 G[-1,1,1,-1,y]-256 G[-1,1,1,-I,y]-256 G[-1,1,1,I,y]+256 G[-1,1,1,1,y]-256 G[-I,-1,-1,-1,y]+256 G[-I,-1,-1,-I,y]+256 G[-I,-1,-1,I,y]-256 G[-I,-1,-1,1,y]+256 G[-I,-1,-I,-1,y]-256 G[-I,-1,-I,-I,y]-256 G[-I,-1,-I,I,y]+256 G[-I,-1,-I,1,y]+256 G[-I,-1,I,-1,y]-256 G[-I,-1,I,-I,y]-256 G[-I,-1,I,I,y]+256 G[-I,-1,I,1,y]-256 G[-I,-1,1,-1,y]+256 G[-I,-1,1,-I,y]+256 G[-I,-1,1,I,y]-256 G[-I,-1,1,1,y]+256 G[-I,-I,-1,-1,y]-256 G[-I,-I,-1,-I,y]-256 G[-I,-I,-1,I,y]+256 G[-I,-I,-1,1,y]-256 G[-I,-I,-I,-1,y]+256 G[-I,-I,-I,-I,y]+256 G[-I,-I,-I,I,y]-256 G[-I,-I,-I,1,y]-256 G[-I,-I,I,-1,y]+256 G[-I,-I,I,-I,y]+256 G[-I,-I,I,I,y]-256 G[-I,-I,I,1,y]+256 G[-I,-I,1,-1,y]-256 G[-I,-I,1,-I,y]-256 G[-I,-I,1,I,y]+256 G[-I,-I,1,1,y]+256 G[-I,I,-1,-1,y]-256 G[-I,I,-1,-I,y]-256 G[-I,I,-1,I,y]+256 G[-I,I,-1,1,y]-256 G[-I,I,-I,-1,y]+256 G[-I,I,-I,-I,y]+256 G[-I,I,-I,I,y]-256 G[-I,I,-I,1,y]-256 G[-I,I,I,-1,y]+256 G[-I,I,I,-I,y]+256 G[-I,I,I,I,y]-256 G[-I,I,I,1,y]+256 G[-I,I,1,-1,y]-256 G[-I,I,1,-I,y]-256 G[-I,I,1,I,y]+256 G[-I,I,1,1,y]-256 G[-I,1,-1,-1,y]+256 G[-I,1,-1,-I,y]+256 G[-I,1,-1,I,y]-256 G[-I,1,-1,1,y]+256 G[-I,1,-I,-1,y]-256 G[-I,1,-I,-I,y]-256 G[-I,1,-I,I,y]+256 G[-I,1,-I,1,y]+256 G[-I,1,I,-1,y]-256 G[-I,1,I,-I,y]-256 G[-I,1,I,I,y]+256 G[-I,1,I,1,y]-256 G[-I,1,1,-1,y]+256 G[-I,1,1,-I,y]+256 G[-I,1,1,I,y]-256 G[-I,1,1,1,y]-256 G[I,-1,-1,-1,y]+256 G[I,-1,-1,-I,y]+256 G[I,-1,-1,I,y]-256 G[I,-1,-1,1,y]+256 G[I,-1,-I,-1,y]-256 G[I,-1,-I,-I,y]-256 G[I,-1,-I,I,y]+256 G[I,-1,-I,1,y]+256 G[I,-1,I,-1,y]-256 G[I,-1,I,-I,y]-256 G[I,-1,I,I,y]+256 G[I,-1,I,1,y]-256 G[I,-1,1,-1,y]+256 G[I,-1,1,-I,y]+256 G[I,-1,1,I,y]-256 G[I,-1,1,1,y]+256 G[I,-I,-1,-1,y]-256 G[I,-I,-1,-I,y]-256 G[I,-I,-1,I,y]+256 G[I,-I,-1,1,y]-256 G[I,-I,-I,-1,y]+256 G[I,-I,-I,-I,y]+256 G[I,-I,-I,I,y]-256 G[I,-I,-I,1,y]-256 G[I,-I,I,-1,y]+256 G[I,-I,I,-I,y]+256 G[I,-I,I,I,y]-256 G[I,-I,I,1,y]+256 G[I,-I,1,-1,y]-256 G[I,-I,1,-I,y]-256 G[I,-I,1,I,y]+256 G[I,-I,1,1,y]+256 G[I,I,-1,-1,y]-256 G[I,I,-1,-I,y]-256 G[I,I,-1,I,y]+256 G[I,I,-1,1,y]-256 G[I,I,-I,-1,y]+256 G[I,I,-I,-I,y]+256 G[I,I,-I,I,y]-256 G[I,I,-I,1,y]-256 G[I,I,I,-1,y]+256 G[I,I,I,-I,y]+256 G[I,I,I,I,y]-256 G[I,I,I,1,y]+256 G[I,I,1,-1,y]-256 G[I,I,1,-I,y]-256 G[I,I,1,I,y]+256 G[I,I,1,1,y]-256 G[I,1,-1,-1,y]+256 G[I,1,-1,-I,y]+256 G[I,1,-1,I,y]-256 G[I,1,-1,1,y]+256 G[I,1,-I,-1,y]-256 G[I,1,-I,-I,y]-256 G[I,1,-I,I,y]+256 G[I,1,-I,1,y]+256 G[I,1,I,-1,y]-256 G[I,1,I,-I,y]-256 G[I,1,I,I,y]+256 G[I,1,I,1,y]-256 G[I,1,1,-1,y]+256 G[I,1,1,-I,y]+256 G[I,1,1,I,y]-256 G[I,1,1,1,y]+256 G[1,-1,-1,-1,y]-256 G[1,-1,-1,-I,y]-256 G[1,-1,-1,I,y]+256 G[1,-1,-1,1,y]-256 G[1,-1,-I,-1,y]+256 G[1,-1,-I,-I,y]+256 G[1,-1,-I,I,y]-256 G[1,-1,-I,1,y]-256 G[1,-1,I,-1,y]+256 G[1,-1,I,-I,y]+256 G[1,-1,I,I,y]-256 G[1,-1,I,1,y]+256 G[1,-1,1,-1,y]-256 G[1,-1,1,-I,y]-256 G[1,-1,1,I,y]+256 G[1,-1,1,1,y]-256 G[1,-I,-1,-1,y]+256 G[1,-I,-1,-I,y]+256 G[1,-I,-1,I,y]-256 G[1,-I,-1,1,y]+256 G[1,-I,-I,-1,y]-256 G[1,-I,-I,-I,y]-256 G[1,-I,-I,I,y]+256 G[1,-I,-I,1,y]+256 G[1,-I,I,-1,y]-256 G[1,-I,I,-I,y]-256 G[1,-I,I,I,y]+256 G[1,-I,I,1,y]-256 G[1,-I,1,-1,y]+256 G[1,-I,1,-I,y]+256 G[1,-I,1,I,y]-256 G[1,-I,1,1,y]-256 G[1,I,-1,-1,y]+256 G[1,I,-1,-I,y]+256 G[1,I,-1,I,y]-256 G[1,I,-1,1,y]+256 G[1,I,-I,-1,y]-256 G[1,I,-I,-I,y]-256 G[1,I,-I,I,y]+256 G[1,I,-I,1,y]+256 G[1,I,I,-1,y]-256 G[1,I,I,-I,y]-256 G[1,I,I,I,y]+256 G[1,I,I,1,y]-256 G[1,I,1,-1,y]+256 G[1,I,1,-I,y]+256 G[1,I,1,I,y]-256 G[1,I,1,1,y]+256 G[1,1,-1,-1,y]-256 G[1,1,-1,-I,y]-256 G[1,1,-1,I,y]+256 G[1,1,-1,1,y]-256 G[1,1,-I,-1,y]+256 G[1,1,-I,-I,y]+256 G[1,1,-I,I,y]-256 G[1,1,-I,1,y]-256 G[1,1,I,-1,y]+256 G[1,1,I,-I,y]+256 G[1,1,I,I,y]-256 G[1,1,I,1,y]+256 G[1,1,1,-1,y]-256 G[1,1,1,-I,y]-256 G[1,1,1,I,y]+256 G[1,1,1,1,y]+256 G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]),MI[2]->1-2 eps (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])-4 eps^2 (G[-1,y] G[(1+y^2)/(2 y),x]-G[-I,y] G[(1+y^2)/(2 y),x]-G[I,y] G[(1+y^2)/(2 y),x]+G[1,y] G[(1+y^2)/(2 y),x]-G[-1,-1,y]+G[-1,-I,y]+G[-1,I,y]-G[-1,1,y]+G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y]-G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+eps^3 (8 G[(1+y^2)/(2 y),x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-8 G[-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[-1,-1,-1,y]+8 G[-1,-1,-I,y]+8 G[-1,-1,I,y]-8 G[-1,-1,1,y]+8 G[-1,-I,-1,y]-8 G[-1,-I,-I,y]-8 G[-1,-I,I,y]+8 G[-1,-I,1,y]+8 G[-1,I,-1,y]-8 G[-1,I,-I,y]-8 G[-1,I,I,y]+8 G[-1,I,1,y]-8 G[-1,1,-1,y]+8 G[-1,1,-I,y]+8 G[-1,1,I,y]-8 G[-1,1,1,y]+8 G[-I,-1,-1,y]-8 G[-I,-1,-I,y]-8 G[-I,-1,I,y]+8 G[-I,-1,1,y]-8 G[-I,-I,-1,y]+8 G[-I,-I,-I,y]+8 G[-I,-I,I,y]-8 G[-I,-I,1,y]-8 G[-I,I,-1,y]+8 G[-I,I,-I,y]+8 G[-I,I,I,y]-8 G[-I,I,1,y]+8 G[-I,1,-1,y]-8 G[-I,1,-I,y]-8 G[-I,1,I,y]+8 G[-I,1,1,y]+8 G[I,-1,-1,y]-8 G[I,-1,-I,y]-8 G[I,-1,I,y]+8 G[I,-1,1,y]-8 G[I,-I,-1,y]+8 G[I,-I,-I,y]+8 G[I,-I,I,y]-8 G[I,-I,1,y]-8 G[I,I,-1,y]+8 G[I,I,-I,y]+8 G[I,I,I,y]-8 G[I,I,1,y]+8 G[I,1,-1,y]-8 G[I,1,-I,y]-8 G[I,1,I,y]+8 G[I,1,1,y]-8 G[1,-1,-1,y]+8 G[1,-1,-I,y]+8 G[1,-1,I,y]-8 G[1,-1,1,y]+8 G[1,-I,-1,y]-8 G[1,-I,-I,y]-8 G[1,-I,I,y]+8 G[1,-I,1,y]+8 G[1,I,-1,y]-8 G[1,I,-I,y]-8 G[1,I,I,y]+8 G[1,I,1,y]-8 G[1,1,-1,y]+8 G[1,1,-I,y]+8 G[1,1,I,y]-8 G[1,1,1,y]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x])+eps^4 (16 G[-1,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[-1,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[-1,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[-1,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[-I,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[-I,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[-I,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[-I,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[I,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[I,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[I,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[I,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[1,-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[1,-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[1,I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[1,1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),x] (G[-1,-1,-1,y]-G[-1,-1,-I,y]-G[-1,-1,I,y]+G[-1,-1,1,y]-G[-1,-I,-1,y]+G[-1,-I,-I,y]+G[-1,-I,I,y]-G[-1,-I,1,y]-G[-1,I,-1,y]+G[-1,I,-I,y]+G[-1,I,I,y]-G[-1,I,1,y]+G[-1,1,-1,y]-G[-1,1,-I,y]-G[-1,1,I,y]+G[-1,1,1,y]-G[-I,-1,-1,y]+G[-I,-1,-I,y]+G[-I,-1,I,y]-G[-I,-1,1,y]+G[-I,-I,-1,y]-G[-I,-I,-I,y]-G[-I,-I,I,y]+G[-I,-I,1,y]+G[-I,I,-1,y]-G[-I,I,-I,y]-G[-I,I,I,y]+G[-I,I,1,y]-G[-I,1,-1,y]+G[-I,1,-I,y]+G[-I,1,I,y]-G[-I,1,1,y]-G[I,-1,-1,y]+G[I,-1,-I,y]+G[I,-1,I,y]-G[I,-1,1,y]+G[I,-I,-1,y]-G[I,-I,-I,y]-G[I,-I,I,y]+G[I,-I,1,y]+G[I,I,-1,y]-G[I,I,-I,y]-G[I,I,I,y]+G[I,I,1,y]-G[I,1,-1,y]+G[I,1,-I,y]+G[I,1,I,y]-G[I,1,1,y]+G[1,-1,-1,y]-G[1,-1,-I,y]-G[1,-1,I,y]+G[1,-1,1,y]-G[1,-I,-1,y]+G[1,-I,-I,y]+G[1,-I,I,y]-G[1,-I,1,y]-G[1,I,-1,y]+G[1,I,-I,y]+G[1,I,I,y]-G[1,I,1,y]+G[1,1,-1,y]-G[1,1,-I,y]-G[1,1,I,y]+G[1,1,1,y])-16 G[-1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[-I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[I,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[1,y] G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[-1,-1,-1,-1,y]-16 G[-1,-1,-1,-I,y]-16 G[-1,-1,-1,I,y]+16 G[-1,-1,-1,1,y]-16 G[-1,-1,-I,-1,y]+16 G[-1,-1,-I,-I,y]+16 G[-1,-1,-I,I,y]-16 G[-1,-1,-I,1,y]-16 G[-1,-1,I,-1,y]+16 G[-1,-1,I,-I,y]+16 G[-1,-1,I,I,y]-16 G[-1,-1,I,1,y]+16 G[-1,-1,1,-1,y]-16 G[-1,-1,1,-I,y]-16 G[-1,-1,1,I,y]+16 G[-1,-1,1,1,y]-16 G[-1,-I,-1,-1,y]+16 G[-1,-I,-1,-I,y]+16 G[-1,-I,-1,I,y]-16 G[-1,-I,-1,1,y]+16 G[-1,-I,-I,-1,y]-16 G[-1,-I,-I,-I,y]-16 G[-1,-I,-I,I,y]+16 G[-1,-I,-I,1,y]+16 G[-1,-I,I,-1,y]-16 G[-1,-I,I,-I,y]-16 G[-1,-I,I,I,y]+16 G[-1,-I,I,1,y]-16 G[-1,-I,1,-1,y]+16 G[-1,-I,1,-I,y]+16 G[-1,-I,1,I,y]-16 G[-1,-I,1,1,y]-16 G[-1,I,-1,-1,y]+16 G[-1,I,-1,-I,y]+16 G[-1,I,-1,I,y]-16 G[-1,I,-1,1,y]+16 G[-1,I,-I,-1,y]-16 G[-1,I,-I,-I,y]-16 G[-1,I,-I,I,y]+16 G[-1,I,-I,1,y]+16 G[-1,I,I,-1,y]-16 G[-1,I,I,-I,y]-16 G[-1,I,I,I,y]+16 G[-1,I,I,1,y]-16 G[-1,I,1,-1,y]+16 G[-1,I,1,-I,y]+16 G[-1,I,1,I,y]-16 G[-1,I,1,1,y]+16 G[-1,1,-1,-1,y]-16 G[-1,1,-1,-I,y]-16 G[-1,1,-1,I,y]+16 G[-1,1,-1,1,y]-16 G[-1,1,-I,-1,y]+16 G[-1,1,-I,-I,y]+16 G[-1,1,-I,I,y]-16 G[-1,1,-I,1,y]-16 G[-1,1,I,-1,y]+16 G[-1,1,I,-I,y]+16 G[-1,1,I,I,y]-16 G[-1,1,I,1,y]+16 G[-1,1,1,-1,y]-16 G[-1,1,1,-I,y]-16 G[-1,1,1,I,y]+16 G[-1,1,1,1,y]-16 G[-I,-1,-1,-1,y]+16 G[-I,-1,-1,-I,y]+16 G[-I,-1,-1,I,y]-16 G[-I,-1,-1,1,y]+16 G[-I,-1,-I,-1,y]-16 G[-I,-1,-I,-I,y]-16 G[-I,-1,-I,I,y]+16 G[-I,-1,-I,1,y]+16 G[-I,-1,I,-1,y]-16 G[-I,-1,I,-I,y]-16 G[-I,-1,I,I,y]+16 G[-I,-1,I,1,y]-16 G[-I,-1,1,-1,y]+16 G[-I,-1,1,-I,y]+16 G[-I,-1,1,I,y]-16 G[-I,-1,1,1,y]+16 G[-I,-I,-1,-1,y]-16 G[-I,-I,-1,-I,y]-16 G[-I,-I,-1,I,y]+16 G[-I,-I,-1,1,y]-16 G[-I,-I,-I,-1,y]+16 G[-I,-I,-I,-I,y]+16 G[-I,-I,-I,I,y]-16 G[-I,-I,-I,1,y]-16 G[-I,-I,I,-1,y]+16 G[-I,-I,I,-I,y]+16 G[-I,-I,I,I,y]-16 G[-I,-I,I,1,y]+16 G[-I,-I,1,-1,y]-16 G[-I,-I,1,-I,y]-16 G[-I,-I,1,I,y]+16 G[-I,-I,1,1,y]+16 G[-I,I,-1,-1,y]-16 G[-I,I,-1,-I,y]-16 G[-I,I,-1,I,y]+16 G[-I,I,-1,1,y]-16 G[-I,I,-I,-1,y]+16 G[-I,I,-I,-I,y]+16 G[-I,I,-I,I,y]-16 G[-I,I,-I,1,y]-16 G[-I,I,I,-1,y]+16 G[-I,I,I,-I,y]+16 G[-I,I,I,I,y]-16 G[-I,I,I,1,y]+16 G[-I,I,1,-1,y]-16 G[-I,I,1,-I,y]-16 G[-I,I,1,I,y]+16 G[-I,I,1,1,y]-16 G[-I,1,-1,-1,y]+16 G[-I,1,-1,-I,y]+16 G[-I,1,-1,I,y]-16 G[-I,1,-1,1,y]+16 G[-I,1,-I,-1,y]-16 G[-I,1,-I,-I,y]-16 G[-I,1,-I,I,y]+16 G[-I,1,-I,1,y]+16 G[-I,1,I,-1,y]-16 G[-I,1,I,-I,y]-16 G[-I,1,I,I,y]+16 G[-I,1,I,1,y]-16 G[-I,1,1,-1,y]+16 G[-I,1,1,-I,y]+16 G[-I,1,1,I,y]-16 G[-I,1,1,1,y]-16 G[I,-1,-1,-1,y]+16 G[I,-1,-1,-I,y]+16 G[I,-1,-1,I,y]-16 G[I,-1,-1,1,y]+16 G[I,-1,-I,-1,y]-16 G[I,-1,-I,-I,y]-16 G[I,-1,-I,I,y]+16 G[I,-1,-I,1,y]+16 G[I,-1,I,-1,y]-16 G[I,-1,I,-I,y]-16 G[I,-1,I,I,y]+16 G[I,-1,I,1,y]-16 G[I,-1,1,-1,y]+16 G[I,-1,1,-I,y]+16 G[I,-1,1,I,y]-16 G[I,-1,1,1,y]+16 G[I,-I,-1,-1,y]-16 G[I,-I,-1,-I,y]-16 G[I,-I,-1,I,y]+16 G[I,-I,-1,1,y]-16 G[I,-I,-I,-1,y]+16 G[I,-I,-I,-I,y]+16 G[I,-I,-I,I,y]-16 G[I,-I,-I,1,y]-16 G[I,-I,I,-1,y]+16 G[I,-I,I,-I,y]+16 G[I,-I,I,I,y]-16 G[I,-I,I,1,y]+16 G[I,-I,1,-1,y]-16 G[I,-I,1,-I,y]-16 G[I,-I,1,I,y]+16 G[I,-I,1,1,y]+16 G[I,I,-1,-1,y]-16 G[I,I,-1,-I,y]-16 G[I,I,-1,I,y]+16 G[I,I,-1,1,y]-16 G[I,I,-I,-1,y]+16 G[I,I,-I,-I,y]+16 G[I,I,-I,I,y]-16 G[I,I,-I,1,y]-16 G[I,I,I,-1,y]+16 G[I,I,I,-I,y]+16 G[I,I,I,I,y]-16 G[I,I,I,1,y]+16 G[I,I,1,-1,y]-16 G[I,I,1,-I,y]-16 G[I,I,1,I,y]+16 G[I,I,1,1,y]-16 G[I,1,-1,-1,y]+16 G[I,1,-1,-I,y]+16 G[I,1,-1,I,y]-16 G[I,1,-1,1,y]+16 G[I,1,-I,-1,y]-16 G[I,1,-I,-I,y]-16 G[I,1,-I,I,y]+16 G[I,1,-I,1,y]+16 G[I,1,I,-1,y]-16 G[I,1,I,-I,y]-16 G[I,1,I,I,y]+16 G[I,1,I,1,y]-16 G[I,1,1,-1,y]+16 G[I,1,1,-I,y]+16 G[I,1,1,I,y]-16 G[I,1,1,1,y]+16 G[1,-1,-1,-1,y]-16 G[1,-1,-1,-I,y]-16 G[1,-1,-1,I,y]+16 G[1,-1,-1,1,y]-16 G[1,-1,-I,-1,y]+16 G[1,-1,-I,-I,y]+16 G[1,-1,-I,I,y]-16 G[1,-1,-I,1,y]-16 G[1,-1,I,-1,y]+16 G[1,-1,I,-I,y]+16 G[1,-1,I,I,y]-16 G[1,-1,I,1,y]+16 G[1,-1,1,-1,y]-16 G[1,-1,1,-I,y]-16 G[1,-1,1,I,y]+16 G[1,-1,1,1,y]-16 G[1,-I,-1,-1,y]+16 G[1,-I,-1,-I,y]+16 G[1,-I,-1,I,y]-16 G[1,-I,-1,1,y]+16 G[1,-I,-I,-1,y]-16 G[1,-I,-I,-I,y]-16 G[1,-I,-I,I,y]+16 G[1,-I,-I,1,y]+16 G[1,-I,I,-1,y]-16 G[1,-I,I,-I,y]-16 G[1,-I,I,I,y]+16 G[1,-I,I,1,y]-16 G[1,-I,1,-1,y]+16 G[1,-I,1,-I,y]+16 G[1,-I,1,I,y]-16 G[1,-I,1,1,y]-16 G[1,I,-1,-1,y]+16 G[1,I,-1,-I,y]+16 G[1,I,-1,I,y]-16 G[1,I,-1,1,y]+16 G[1,I,-I,-1,y]-16 G[1,I,-I,-I,y]-16 G[1,I,-I,I,y]+16 G[1,I,-I,1,y]+16 G[1,I,I,-1,y]-16 G[1,I,I,-I,y]-16 G[1,I,I,I,y]+16 G[1,I,I,1,y]-16 G[1,I,1,-1,y]+16 G[1,I,1,-I,y]+16 G[1,I,1,I,y]-16 G[1,I,1,1,y]+16 G[1,1,-1,-1,y]-16 G[1,1,-1,-I,y]-16 G[1,1,-1,I,y]+16 G[1,1,-1,1,y]-16 G[1,1,-I,-1,y]+16 G[1,1,-I,-I,y]+16 G[1,1,-I,I,y]-16 G[1,1,-I,1,y]-16 G[1,1,I,-1,y]+16 G[1,1,I,-I,y]+16 G[1,1,I,I,y]-16 G[1,1,I,1,y]+16 G[1,1,1,-1,y]-16 G[1,1,1,-I,y]-16 G[1,1,1,I,y]+16 G[1,1,1,1,y]+16 G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]),MI[3]->eps^2 (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+eps^3 (-(1/2) G[(1+y^2)/(2 y),x] (\[Pi]^2-8 G[0,-1,y]+8 G[0,-I,y]+8 G[0,I,y]-8 G[0,1,y])+G[y,x] (-4 G[0,-1,y]+4 G[0,-I,y]+4 G[0,I,y]-4 G[0,1,y]+6 G[-I,-1,y]-6 G[-I,-I,y]-6 G[-I,I,y]+6 G[-I,1,y]+6 G[I,-1,y]-6 G[I,-I,y]-6 G[I,I,y]+6 G[I,1,y])-1/2 G[1/y,x] (\[Pi]^2-16 G[0,-1,y]+16 G[0,-I,y]+16 G[0,I,y]-16 G[0,1,y]+12 G[-I,-1,y]-12 G[-I,-I,y]-12 G[-I,I,y]+12 G[-I,1,y]+12 G[I,-1,y]-12 G[I,-I,y]-12 G[I,I,y]+12 G[I,1,y])+G[-1,y] (\[Pi]^2+2 G[1/y,1/y,x]+4 G[1/y,y,x]-6 G[1/y,(1+y^2)/(2 y),x]-4 G[y,1/y,x]-2 G[y,y,x]+6 G[y,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),1/y,x]+2 G[(1+y^2)/(2 y),y,x])+G[1,y] (\[Pi]^2+2 G[1/y,1/y,x]+4 G[1/y,y,x]-6 G[1/y,(1+y^2)/(2 y),x]-4 G[y,1/y,x]-2 G[y,y,x]+6 G[y,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),1/y,x]+2 G[(1+y^2)/(2 y),y,x])-1/2 G[-I,y] (\[Pi]^2+4 G[1/y,1/y,x]+8 G[1/y,y,x]-12 G[1/y,(1+y^2)/(2 y),x]-8 G[y,1/y,x]-4 G[y,y,x]+12 G[y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1/y,x]+4 G[(1+y^2)/(2 y),y,x])-1/2 G[I,y] (\[Pi]^2+4 G[1/y,1/y,x]+8 G[1/y,y,x]-12 G[1/y,(1+y^2)/(2 y),x]-8 G[y,1/y,x]-4 G[y,y,x]+12 G[y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1/y,x]+4 G[(1+y^2)/(2 y),y,x])-8 G[-1,0,-1,y]+8 G[-1,0,-I,y]+8 G[-1,0,I,y]-8 G[-1,0,1,y]-8 G[0,0,-1,y]+8 G[0,0,-I,y]+8 G[0,0,I,y]-8 G[0,0,1,y]+12 G[0,-I,-1,y]-12 G[0,-I,-I,y]-12 G[0,-I,I,y]+12 G[0,-I,1,y]+12 G[0,I,-1,y]-12 G[0,I,-I,y]-12 G[0,I,I,y]+12 G[0,I,1,y]+4 G[-I,0,-1,y]-4 G[-I,0,-I,y]-4 G[-I,0,I,y]+4 G[-I,0,1,y]+4 G[I,0,-1,y]-4 G[I,0,-I,y]-4 G[I,0,I,y]+4 G[I,0,1,y]-8 G[1,0,-1,y]+8 G[1,0,-I,y]+8 G[1,0,I,y]-8 G[1,0,1,y]-2 G[1/y,1/y,(1+y^2)/(2 y),x]-4 G[1/y,y,(1+y^2)/(2 y),x]+6 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[y,1/y,(1+y^2)/(2 y),x]+2 G[y,y,(1+y^2)/(2 y),x]-6 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+1/4 (6 \[Pi]^2 Log[2]-21 Zeta[3]))+eps^4 (\[Pi]^2 G[1/y,1/y,x]-2 \[Pi]^2 G[1/y,(1+y^2)/(2 y),x]-2 \[Pi]^2 G[y,1/y,x]+2 G[-1,-I,y] (\[Pi]^2+4 G[1/y,(1+y^2)/(2 y),x]-4 G[y,(1+y^2)/(2 y),x])+2 G[-1,I,y] (\[Pi]^2+4 G[1/y,(1+y^2)/(2 y),x]-4 G[y,(1+y^2)/(2 y),x])+2 G[1,-I,y] (\[Pi]^2+4 G[1/y,(1+y^2)/(2 y),x]-4 G[y,(1+y^2)/(2 y),x])+2 G[1,I,y] (\[Pi]^2+4 G[1/y,(1+y^2)/(2 y),x]-4 G[y,(1+y^2)/(2 y),x])-4 G[-1,-1,y] (\[Pi]^2+2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-4 G[-1,1,y] (\[Pi]^2+2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-4 G[1,-1,y] (\[Pi]^2+2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-4 G[1,1,y] (\[Pi]^2+2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+\[Pi]^2 G[y,(1+y^2)/(2 y),x]-\[Pi]^2 G[(1+y^2)/(2 y),1/y,x]+2 G[-I,-1,y] (\[Pi]^2+6 G[1/y,1/y,x]+12 G[1/y,y,x]-14 G[1/y,(1+y^2)/(2 y),x]-12 G[y,1/y,x]-6 G[y,y,x]+14 G[y,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),1/y,x]+6 G[(1+y^2)/(2 y),y,x])+2 G[-I,1,y] (\[Pi]^2+6 G[1/y,1/y,x]+12 G[1/y,y,x]-14 G[1/y,(1+y^2)/(2 y),x]-12 G[y,1/y,x]-6 G[y,y,x]+14 G[y,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),1/y,x]+6 G[(1+y^2)/(2 y),y,x])+2 G[I,-1,y] (\[Pi]^2+6 G[1/y,1/y,x]+12 G[1/y,y,x]-14 G[1/y,(1+y^2)/(2 y),x]-12 G[y,1/y,x]-6 G[y,y,x]+14 G[y,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),1/y,x]+6 G[(1+y^2)/(2 y),y,x])+2 G[I,1,y] (\[Pi]^2+6 G[1/y,1/y,x]+12 G[1/y,y,x]-14 G[1/y,(1+y^2)/(2 y),x]-12 G[y,1/y,x]-6 G[y,y,x]+14 G[y,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),1/y,x]+6 G[(1+y^2)/(2 y),y,x])-G[-I,-I,y] (\[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x])-G[-I,I,y] (\[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x])-G[I,-I,y] (\[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x])-G[I,I,y] (\[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x])+2 G[0,-I,y] (\[Pi]^2+8 G[1/y,1/y,x]+8 G[1/y,y,x]-20 G[1/y,(1+y^2)/(2 y),x]-16 G[y,1/y,x]-4 G[y,y,x]+16 G[y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),1/y,x]+4 G[(1+y^2)/(2 y),y,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+2 G[0,I,y] (\[Pi]^2+8 G[1/y,1/y,x]+8 G[1/y,y,x]-20 G[1/y,(1+y^2)/(2 y),x]-16 G[y,1/y,x]-4 G[y,y,x]+16 G[y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),1/y,x]+4 G[(1+y^2)/(2 y),y,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])-\[Pi]^2 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[0,-1,y] (\[Pi]^2-8 G[1/y,1/y,x]-8 G[1/y,y,x]+20 G[1/y,(1+y^2)/(2 y),x]+16 G[y,1/y,x]+4 G[y,y,x]-16 G[y,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),1/y,x]-4 G[(1+y^2)/(2 y),y,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+2 G[0,1,y] (\[Pi]^2-8 G[1/y,1/y,x]-8 G[1/y,y,x]+20 G[1/y,(1+y^2)/(2 y),x]+16 G[y,1/y,x]+4 G[y,y,x]-16 G[y,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),1/y,x]-4 G[(1+y^2)/(2 y),y,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+G[y,x] (-8 G[-1,-1,-1,y]+8 G[-1,-1,-I,y]+8 G[-1,-1,I,y]-8 G[-1,-1,1,y]-8 G[-1,0,-1,y]+8 G[-1,0,-I,y]+8 G[-1,0,I,y]-8 G[-1,0,1,y]+8 G[-1,-I,-1,y]-8 G[-1,-I,-I,y]-8 G[-1,-I,I,y]+8 G[-1,-I,1,y]+8 G[-1,I,-1,y]-8 G[-1,I,-I,y]-8 G[-1,I,I,y]+8 G[-1,I,1,y]-8 G[-1,1,-1,y]+8 G[-1,1,-I,y]+8 G[-1,1,I,y]-8 G[-1,1,1,y]+16 G[0,0,-1,y]-16 G[0,0,-I,y]-16 G[0,0,I,y]+16 G[0,0,1,y]-24 G[0,-I,-1,y]+24 G[0,-I,-I,y]+24 G[0,-I,I,y]-24 G[0,-I,1,y]-24 G[0,I,-1,y]+24 G[0,I,-I,y]+24 G[0,I,I,y]-24 G[0,I,1,y]+8 G[-I,-1,-1,y]-8 G[-I,-1,-I,y]-8 G[-I,-1,I,y]+8 G[-I,-1,1,y]-32 G[-I,0,-1,y]+32 G[-I,0,-I,y]+32 G[-I,0,I,y]-32 G[-I,0,1,y]+28 G[-I,-I,-1,y]-28 G[-I,-I,-I,y]-28 G[-I,-I,I,y]+28 G[-I,-I,1,y]+28 G[-I,I,-1,y]-28 G[-I,I,-I,y]-28 G[-I,I,I,y]+28 G[-I,I,1,y]+8 G[-I,1,-1,y]-8 G[-I,1,-I,y]-8 G[-I,1,I,y]+8 G[-I,1,1,y]+8 G[I,-1,-1,y]-8 G[I,-1,-I,y]-8 G[I,-1,I,y]+8 G[I,-1,1,y]-32 G[I,0,-1,y]+32 G[I,0,-I,y]+32 G[I,0,I,y]-32 G[I,0,1,y]+28 G[I,-I,-1,y]-28 G[I,-I,-I,y]-28 G[I,-I,I,y]+28 G[I,-I,1,y]+28 G[I,I,-1,y]-28 G[I,I,-I,y]-28 G[I,I,I,y]+28 G[I,I,1,y]+8 G[I,1,-1,y]-8 G[I,1,-I,y]-8 G[I,1,I,y]+8 G[I,1,1,y]-8 G[1,-1,-1,y]+8 G[1,-1,-I,y]+8 G[1,-1,I,y]-8 G[1,-1,1,y]-8 G[1,0,-1,y]+8 G[1,0,-I,y]+8 G[1,0,I,y]-8 G[1,0,1,y]+8 G[1,-I,-1,y]-8 G[1,-I,-I,y]-8 G[1,-I,I,y]+8 G[1,-I,1,y]+8 G[1,I,-1,y]-8 G[1,I,-I,y]-8 G[1,I,I,y]+8 G[1,I,1,y]-8 G[1,1,-1,y]+8 G[1,1,-I,y]+8 G[1,1,I,y]-8 G[1,1,1,y])+32 G[-1,-1,0,-1,y]-32 G[-1,-1,0,-I,y]-32 G[-1,-1,0,I,y]+32 G[-1,-1,0,1,y]+32 G[-1,0,0,-1,y]-32 G[-1,0,0,-I,y]-32 G[-1,0,0,I,y]+32 G[-1,0,0,1,y]-48 G[-1,0,-I,-1,y]+48 G[-1,0,-I,-I,y]+48 G[-1,0,-I,I,y]-48 G[-1,0,-I,1,y]-48 G[-1,0,I,-1,y]+48 G[-1,0,I,-I,y]+48 G[-1,0,I,I,y]-48 G[-1,0,I,1,y]-16 G[-1,-I,0,-1,y]+16 G[-1,-I,0,-I,y]+16 G[-1,-I,0,I,y]-16 G[-1,-I,0,1,y]-16 G[-1,I,0,-1,y]+16 G[-1,I,0,-I,y]+16 G[-1,I,0,I,y]-16 G[-1,I,0,1,y]+32 G[-1,1,0,-1,y]-32 G[-1,1,0,-I,y]-32 G[-1,1,0,I,y]+32 G[-1,1,0,1,y]-16 G[0,-1,-1,-1,y]+16 G[0,-1,-1,-I,y]+16 G[0,-1,-1,I,y]-16 G[0,-1,-1,1,y]-16 G[0,-1,0,-1,y]+16 G[0,-1,0,-I,y]+16 G[0,-1,0,I,y]-16 G[0,-1,0,1,y]+16 G[0,-1,-I,-1,y]-16 G[0,-1,-I,-I,y]-16 G[0,-1,-I,I,y]+16 G[0,-1,-I,1,y]+16 G[0,-1,I,-1,y]-16 G[0,-1,I,-I,y]-16 G[0,-1,I,I,y]+16 G[0,-1,I,1,y]-16 G[0,-1,1,-1,y]+16 G[0,-1,1,-I,y]+16 G[0,-1,1,I,y]-16 G[0,-1,1,1,y]+32 G[0,0,0,-1,y]-32 G[0,0,0,-I,y]-32 G[0,0,0,I,y]+32 G[0,0,0,1,y]-48 G[0,0,-I,-1,y]+48 G[0,0,-I,-I,y]+48 G[0,0,-I,I,y]-48 G[0,0,-I,1,y]-48 G[0,0,I,-1,y]+48 G[0,0,I,-I,y]+48 G[0,0,I,I,y]-48 G[0,0,I,1,y]+16 G[0,-I,-1,-1,y]-16 G[0,-I,-1,-I,y]-16 G[0,-I,-1,I,y]+16 G[0,-I,-1,1,y]-64 G[0,-I,0,-1,y]+64 G[0,-I,0,-I,y]+64 G[0,-I,0,I,y]-64 G[0,-I,0,1,y]+56 G[0,-I,-I,-1,y]-56 G[0,-I,-I,-I,y]-56 G[0,-I,-I,I,y]+56 G[0,-I,-I,1,y]+56 G[0,-I,I,-1,y]-56 G[0,-I,I,-I,y]-56 G[0,-I,I,I,y]+56 G[0,-I,I,1,y]+16 G[0,-I,1,-1,y]-16 G[0,-I,1,-I,y]-16 G[0,-I,1,I,y]+16 G[0,-I,1,1,y]+16 G[0,I,-1,-1,y]-16 G[0,I,-1,-I,y]-16 G[0,I,-1,I,y]+16 G[0,I,-1,1,y]-64 G[0,I,0,-1,y]+64 G[0,I,0,-I,y]+64 G[0,I,0,I,y]-64 G[0,I,0,1,y]+56 G[0,I,-I,-1,y]-56 G[0,I,-I,-I,y]-56 G[0,I,-I,I,y]+56 G[0,I,-I,1,y]+56 G[0,I,I,-1,y]-56 G[0,I,I,-I,y]-56 G[0,I,I,I,y]+56 G[0,I,I,1,y]+16 G[0,I,1,-1,y]-16 G[0,I,1,-I,y]-16 G[0,I,1,I,y]+16 G[0,I,1,1,y]-16 G[0,1,-1,-1,y]+16 G[0,1,-1,-I,y]+16 G[0,1,-1,I,y]-16 G[0,1,-1,1,y]-16 G[0,1,0,-1,y]+16 G[0,1,0,-I,y]+16 G[0,1,0,I,y]-16 G[0,1,0,1,y]+16 G[0,1,-I,-1,y]-16 G[0,1,-I,-I,y]-16 G[0,1,-I,I,y]+16 G[0,1,-I,1,y]+16 G[0,1,I,-1,y]-16 G[0,1,I,-I,y]-16 G[0,1,I,I,y]+16 G[0,1,I,1,y]-16 G[0,1,1,-1,y]+16 G[0,1,1,-I,y]+16 G[0,1,1,I,y]-16 G[0,1,1,1,y]-16 G[-I,-1,0,-1,y]+16 G[-I,-1,0,-I,y]+16 G[-I,-1,0,I,y]-16 G[-I,-1,0,1,y]-16 G[-I,0,0,-1,y]+16 G[-I,0,0,-I,y]+16 G[-I,0,0,I,y]-16 G[-I,0,0,1,y]+24 G[-I,0,-I,-1,y]-24 G[-I,0,-I,-I,y]-24 G[-I,0,-I,I,y]+24 G[-I,0,-I,1,y]+24 G[-I,0,I,-1,y]-24 G[-I,0,I,-I,y]-24 G[-I,0,I,I,y]+24 G[-I,0,I,1,y]+8 G[-I,-I,0,-1,y]-8 G[-I,-I,0,-I,y]-8 G[-I,-I,0,I,y]+8 G[-I,-I,0,1,y]+8 G[-I,I,0,-1,y]-8 G[-I,I,0,-I,y]-8 G[-I,I,0,I,y]+8 G[-I,I,0,1,y]-16 G[-I,1,0,-1,y]+16 G[-I,1,0,-I,y]+16 G[-I,1,0,I,y]-16 G[-I,1,0,1,y]-16 G[I,-1,0,-1,y]+16 G[I,-1,0,-I,y]+16 G[I,-1,0,I,y]-16 G[I,-1,0,1,y]-16 G[I,0,0,-1,y]+16 G[I,0,0,-I,y]+16 G[I,0,0,I,y]-16 G[I,0,0,1,y]+24 G[I,0,-I,-1,y]-24 G[I,0,-I,-I,y]-24 G[I,0,-I,I,y]+24 G[I,0,-I,1,y]+24 G[I,0,I,-1,y]-24 G[I,0,I,-I,y]-24 G[I,0,I,I,y]+24 G[I,0,I,1,y]+8 G[I,-I,0,-1,y]-8 G[I,-I,0,-I,y]-8 G[I,-I,0,I,y]+8 G[I,-I,0,1,y]+8 G[I,I,0,-1,y]-8 G[I,I,0,-I,y]-8 G[I,I,0,I,y]+8 G[I,I,0,1,y]-16 G[I,1,0,-1,y]+16 G[I,1,0,-I,y]+16 G[I,1,0,I,y]-16 G[I,1,0,1,y]+32 G[1,-1,0,-1,y]-32 G[1,-1,0,-I,y]-32 G[1,-1,0,I,y]+32 G[1,-1,0,1,y]+32 G[1,0,0,-1,y]-32 G[1,0,0,-I,y]-32 G[1,0,0,I,y]+32 G[1,0,0,1,y]-48 G[1,0,-I,-1,y]+48 G[1,0,-I,-I,y]+48 G[1,0,-I,I,y]-48 G[1,0,-I,1,y]-48 G[1,0,I,-1,y]+48 G[1,0,I,-I,y]+48 G[1,0,I,I,y]-48 G[1,0,I,1,y]-16 G[1,-I,0,-1,y]+16 G[1,-I,0,-I,y]+16 G[1,-I,0,I,y]-16 G[1,-I,0,1,y]-16 G[1,I,0,-1,y]+16 G[1,I,0,-I,y]+16 G[1,I,0,I,y]-16 G[1,I,0,1,y]+32 G[1,1,0,-1,y]-32 G[1,1,0,-I,y]-32 G[1,1,0,I,y]+32 G[1,1,0,1,y]+4 G[1/y,1/y,1/y,(1+y^2)/(2 y),x]+8 G[1/y,1/y,y,(1+y^2)/(2 y),x]-12 G[1/y,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[1/y,y,1/y,(1+y^2)/(2 y),x]+8 G[1/y,y,y,(1+y^2)/(2 y),x]-24 G[1/y,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[1/y,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-20 G[1/y,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[y,1/y,1/y,(1+y^2)/(2 y),x]-16 G[y,1/y,y,(1+y^2)/(2 y),x]+24 G[y,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[y,y,1/y,(1+y^2)/(2 y),x]-4 G[y,y,y,(1+y^2)/(2 y),x]+12 G[y,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+20 G[y,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+16 G[y,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1/y,1/y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),1/y,y,(1+y^2)/(2 y),x]+12 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),y,1/y,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),y,y,(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+1/120 (31 \[Pi]^4-360 \[Pi]^2 Log[2]^2-180 Log[2]^4-4320 PolyLog[4,1/2])+G[-I,y] (-2 \[Pi]^2 G[1/y,x]+\[Pi]^2 G[y,x]-\[Pi]^2 G[(1+y^2)/(2 y),x]+4 G[1/y,1/y,1/y,x]+8 G[1/y,1/y,y,x]-12 G[1/y,1/y,(1+y^2)/(2 y),x]+16 G[1/y,y,1/y,x]+8 G[1/y,y,y,x]-24 G[1/y,y,(1+y^2)/(2 y),x]-16 G[1/y,(1+y^2)/(2 y),1/y,x]-20 G[1/y,(1+y^2)/(2 y),y,x]+28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[y,1/y,1/y,x]-16 G[y,1/y,y,x]+24 G[y,1/y,(1+y^2)/(2 y),x]-8 G[y,y,1/y,x]-4 G[y,y,y,x]+12 G[y,y,(1+y^2)/(2 y),x]+20 G[y,(1+y^2)/(2 y),1/y,x]+16 G[y,(1+y^2)/(2 y),y,x]-28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1/y,1/y,x]-8 G[(1+y^2)/(2 y),1/y,y,x]+12 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),y,1/y,x]+4 G[(1+y^2)/(2 y),y,y,x]-12 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x]+1/2 (6 \[Pi]^2 Log[2]-21 Zeta[3]))+G[I,y] (-2 \[Pi]^2 G[1/y,x]+\[Pi]^2 G[y,x]-\[Pi]^2 G[(1+y^2)/(2 y),x]+4 G[1/y,1/y,1/y,x]+8 G[1/y,1/y,y,x]-12 G[1/y,1/y,(1+y^2)/(2 y),x]+16 G[1/y,y,1/y,x]+8 G[1/y,y,y,x]-24 G[1/y,y,(1+y^2)/(2 y),x]-16 G[1/y,(1+y^2)/(2 y),1/y,x]-20 G[1/y,(1+y^2)/(2 y),y,x]+28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[y,1/y,1/y,x]-16 G[y,1/y,y,x]+24 G[y,1/y,(1+y^2)/(2 y),x]-8 G[y,y,1/y,x]-4 G[y,y,y,x]+12 G[y,y,(1+y^2)/(2 y),x]+20 G[y,(1+y^2)/(2 y),1/y,x]+16 G[y,(1+y^2)/(2 y),y,x]-28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1/y,1/y,x]-8 G[(1+y^2)/(2 y),1/y,y,x]+12 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),y,1/y,x]+4 G[(1+y^2)/(2 y),y,y,x]-12 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x]+1/2 (6 \[Pi]^2 Log[2]-21 Zeta[3]))+1/2 G[(1+y^2)/(2 y),x] (-32 G[-1,0,-1,y]+32 G[-1,0,-I,y]+32 G[-1,0,I,y]-32 G[-1,0,1,y]-32 G[0,0,-1,y]+32 G[0,0,-I,y]+32 G[0,0,I,y]-32 G[0,0,1,y]+48 G[0,-I,-1,y]-48 G[0,-I,-I,y]-48 G[0,-I,I,y]+48 G[0,-I,1,y]+48 G[0,I,-1,y]-48 G[0,I,-I,y]-48 G[0,I,I,y]+48 G[0,I,1,y]+16 G[-I,0,-1,y]-16 G[-I,0,-I,y]-16 G[-I,0,I,y]+16 G[-I,0,1,y]+16 G[I,0,-1,y]-16 G[I,0,-I,y]-16 G[I,0,I,y]+16 G[I,0,1,y]-32 G[1,0,-1,y]+32 G[1,0,-I,y]+32 G[1,0,I,y]-32 G[1,0,1,y]+6 \[Pi]^2 Log[2]-21 Zeta[3])+1/2 G[1/y,x] (16 G[-1,-1,-1,y]-16 G[-1,-1,-I,y]-16 G[-1,-1,I,y]+16 G[-1,-1,1,y]-16 G[-1,0,-1,y]+16 G[-1,0,-I,y]+16 G[-1,0,I,y]-16 G[-1,0,1,y]-16 G[-1,-I,-1,y]+16 G[-1,-I,-I,y]+16 G[-1,-I,I,y]-16 G[-1,-I,1,y]-16 G[-1,I,-1,y]+16 G[-1,I,-I,y]+16 G[-1,I,I,y]-16 G[-1,I,1,y]+16 G[-1,1,-1,y]-16 G[-1,1,-I,y]-16 G[-1,1,I,y]+16 G[-1,1,1,y]-64 G[0,0,-1,y]+64 G[0,0,-I,y]+64 G[0,0,I,y]-64 G[0,0,1,y]+96 G[0,-I,-1,y]-96 G[0,-I,-I,y]-96 G[0,-I,I,y]+96 G[0,-I,1,y]+96 G[0,I,-1,y]-96 G[0,I,-I,y]-96 G[0,I,I,y]+96 G[0,I,1,y]-16 G[-I,-1,-1,y]+16 G[-I,-1,-I,y]+16 G[-I,-1,I,y]-16 G[-I,-1,1,y]+80 G[-I,0,-1,y]-80 G[-I,0,-I,y]-80 G[-I,0,I,y]+80 G[-I,0,1,y]-56 G[-I,-I,-1,y]+56 G[-I,-I,-I,y]+56 G[-I,-I,I,y]-56 G[-I,-I,1,y]-56 G[-I,I,-1,y]+56 G[-I,I,-I,y]+56 G[-I,I,I,y]-56 G[-I,I,1,y]-16 G[-I,1,-1,y]+16 G[-I,1,-I,y]+16 G[-I,1,I,y]-16 G[-I,1,1,y]-16 G[I,-1,-1,y]+16 G[I,-1,-I,y]+16 G[I,-1,I,y]-16 G[I,-1,1,y]+80 G[I,0,-1,y]-80 G[I,0,-I,y]-80 G[I,0,I,y]+80 G[I,0,1,y]-56 G[I,-I,-1,y]+56 G[I,-I,-I,y]+56 G[I,-I,I,y]-56 G[I,-I,1,y]-56 G[I,I,-1,y]+56 G[I,I,-I,y]+56 G[I,I,I,y]-56 G[I,I,1,y]-16 G[I,1,-1,y]+16 G[I,1,-I,y]+16 G[I,1,I,y]-16 G[I,1,1,y]+16 G[1,-1,-1,y]-16 G[1,-1,-I,y]-16 G[1,-1,I,y]+16 G[1,-1,1,y]-16 G[1,0,-1,y]+16 G[1,0,-I,y]+16 G[1,0,I,y]-16 G[1,0,1,y]-16 G[1,-I,-1,y]+16 G[1,-I,-I,y]+16 G[1,-I,I,y]-16 G[1,-I,1,y]-16 G[1,I,-1,y]+16 G[1,I,-I,y]+16 G[1,I,I,y]-16 G[1,I,1,y]+16 G[1,1,-1,y]-16 G[1,1,-I,y]-16 G[1,1,I,y]+16 G[1,1,1,y]+6 \[Pi]^2 Log[2]-21 Zeta[3])+G[-1,y] (\[Pi]^2 G[1/y,x]+\[Pi]^2 G[y,x]+2 \[Pi]^2 G[(1+y^2)/(2 y),x]-4 G[1/y,1/y,1/y,x]-8 G[1/y,1/y,y,x]+12 G[1/y,1/y,(1+y^2)/(2 y),x]-16 G[1/y,y,1/y,x]-8 G[1/y,y,y,x]+24 G[1/y,y,(1+y^2)/(2 y),x]+16 G[1/y,(1+y^2)/(2 y),1/y,x]+20 G[1/y,(1+y^2)/(2 y),y,x]-28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[y,1/y,1/y,x]+16 G[y,1/y,y,x]-24 G[y,1/y,(1+y^2)/(2 y),x]+8 G[y,y,1/y,x]+4 G[y,y,y,x]-12 G[y,y,(1+y^2)/(2 y),x]-20 G[y,(1+y^2)/(2 y),1/y,x]-16 G[y,(1+y^2)/(2 y),y,x]+28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),1/y,1/y,x]+8 G[(1+y^2)/(2 y),1/y,y,x]-12 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),y,1/y,x]-4 G[(1+y^2)/(2 y),y,y,x]+12 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x]-6 \[Pi]^2 Log[2]+21 Zeta[3])+G[1,y] (\[Pi]^2 G[1/y,x]+\[Pi]^2 G[y,x]+2 \[Pi]^2 G[(1+y^2)/(2 y),x]-4 G[1/y,1/y,1/y,x]-8 G[1/y,1/y,y,x]+12 G[1/y,1/y,(1+y^2)/(2 y),x]-16 G[1/y,y,1/y,x]-8 G[1/y,y,y,x]+24 G[1/y,y,(1+y^2)/(2 y),x]+16 G[1/y,(1+y^2)/(2 y),1/y,x]+20 G[1/y,(1+y^2)/(2 y),y,x]-28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[y,1/y,1/y,x]+16 G[y,1/y,y,x]-24 G[y,1/y,(1+y^2)/(2 y),x]+8 G[y,y,1/y,x]+4 G[y,y,y,x]-12 G[y,y,(1+y^2)/(2 y),x]-20 G[y,(1+y^2)/(2 y),1/y,x]-16 G[y,(1+y^2)/(2 y),y,x]+28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),1/y,1/y,x]+8 G[(1+y^2)/(2 y),1/y,y,x]-12 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),y,1/y,x]-4 G[(1+y^2)/(2 y),y,y,x]+12 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x]-6 \[Pi]^2 Log[2]+21 Zeta[3])),MI[4]->eps^2 (-(\[Pi]^2/12)+(G[-1,y]+G[1,y]) G[1/y,x]+G[-1,y] G[y,x]+G[1,y] G[y,x]-G[-I,y] (G[1/y,x]+G[y,x])-G[I,y] (G[1/y,x]+G[y,x])-2 G[-1,-1,y]+2 G[-1,-I,y]+2 G[-1,I,y]-2 G[-1,1,y]+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]-2 G[1,-1,y]+2 G[1,-I,y]+2 G[1,I,y]-2 G[1,1,y]-G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+eps^3 (G[y,x] (-4 G[0,-1,y]+4 G[0,-I,y]+4 G[0,I,y]-4 G[0,1,y]+6 G[-I,-1,y]-6 G[-I,-I,y]-6 G[-I,I,y]+6 G[-I,1,y]+6 G[I,-1,y]-6 G[I,-I,y]-6 G[I,I,y]+6 G[I,1,y])+1/2 G[1/y,x] (\[Pi]^2-16 G[0,-1,y]+16 G[0,-I,y]+16 G[0,I,y]-16 G[0,1,y]+12 G[-I,-1,y]-12 G[-I,-I,y]-12 G[-I,I,y]+12 G[-I,1,y]+12 G[I,-1,y]-12 G[I,-I,y]-12 G[I,I,y]+12 G[I,1,y])-1/2 G[(1+y^2)/(2 y),x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])-2 G[-1,y] (G[1/y,1/y,x]+2 G[1/y,y,x]-3 G[1/y,(1+y^2)/(2 y),x]+2 G[y,1/y,x]+G[y,y,x]-3 G[y,(1+y^2)/(2 y),x]-3 G[(1+y^2)/(2 y),1/y,x]-3 G[(1+y^2)/(2 y),y,x])-2 G[1,y] (G[1/y,1/y,x]+2 G[1/y,y,x]-3 G[1/y,(1+y^2)/(2 y),x]+2 G[y,1/y,x]+G[y,y,x]-3 G[y,(1+y^2)/(2 y),x]-3 G[(1+y^2)/(2 y),1/y,x]-3 G[(1+y^2)/(2 y),y,x])-1/2 G[-I,y] (\[Pi]^2-4 G[1/y,1/y,x]-8 G[1/y,y,x]+12 G[1/y,(1+y^2)/(2 y),x]-8 G[y,1/y,x]-4 G[y,y,x]+12 G[y,(1+y^2)/(2 y),x]+12 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x])-1/2 G[I,y] (\[Pi]^2-4 G[1/y,1/y,x]-8 G[1/y,y,x]+12 G[1/y,(1+y^2)/(2 y),x]-8 G[y,1/y,x]-4 G[y,y,x]+12 G[y,(1+y^2)/(2 y),x]+12 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x])+12 G[-1,-1,-1,y]-12 G[-1,-1,-I,y]-12 G[-1,-1,I,y]+12 G[-1,-1,1,y]-12 G[-1,-I,-1,y]+12 G[-1,-I,-I,y]+12 G[-1,-I,I,y]-12 G[-1,-I,1,y]-12 G[-1,I,-1,y]+12 G[-1,I,-I,y]+12 G[-1,I,I,y]-12 G[-1,I,1,y]+12 G[-1,1,-1,y]-12 G[-1,1,-I,y]-12 G[-1,1,I,y]+12 G[-1,1,1,y]-8 G[0,0,-1,y]+8 G[0,0,-I,y]+8 G[0,0,I,y]-8 G[0,0,1,y]+12 G[0,-I,-1,y]-12 G[0,-I,-I,y]-12 G[0,-I,I,y]+12 G[0,-I,1,y]+12 G[0,I,-1,y]-12 G[0,I,-I,y]-12 G[0,I,I,y]+12 G[0,I,1,y]-12 G[-I,-1,-1,y]+12 G[-I,-1,-I,y]+12 G[-I,-1,I,y]-12 G[-I,-1,1,y]+12 G[-I,0,-1,y]-12 G[-I,0,-I,y]-12 G[-I,0,I,y]+12 G[-I,0,1,y]-12 G[-I,1,-1,y]+12 G[-I,1,-I,y]+12 G[-I,1,I,y]-12 G[-I,1,1,y]-12 G[I,-1,-1,y]+12 G[I,-1,-I,y]+12 G[I,-1,I,y]-12 G[I,-1,1,y]+12 G[I,0,-1,y]-12 G[I,0,-I,y]-12 G[I,0,I,y]+12 G[I,0,1,y]-12 G[I,1,-1,y]+12 G[I,1,-I,y]+12 G[I,1,I,y]-12 G[I,1,1,y]+12 G[1,-1,-1,y]-12 G[1,-1,-I,y]-12 G[1,-1,I,y]+12 G[1,-1,1,y]-12 G[1,-I,-1,y]+12 G[1,-I,-I,y]+12 G[1,-I,I,y]-12 G[1,-I,1,y]-12 G[1,I,-1,y]+12 G[1,I,-I,y]+12 G[1,I,I,y]-12 G[1,I,1,y]+12 G[1,1,-1,y]-12 G[1,1,-I,y]-12 G[1,1,I,y]+12 G[1,1,1,y]+2 G[1/y,1/y,(1+y^2)/(2 y),x]+4 G[1/y,y,(1+y^2)/(2 y),x]-6 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[y,1/y,(1+y^2)/(2 y),x]+2 G[y,y,(1+y^2)/(2 y),x]-6 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+1/12 (6 \[Pi]^2 Log[2]-21 Zeta[3]))+eps^4 (-\[Pi]^2 G[1/y,1/y,x]+2 \[Pi]^2 G[1/y,(1+y^2)/(2 y),x]-2 \[Pi]^2 G[y,1/y,x]+\[Pi]^2 G[y,(1+y^2)/(2 y),x]+3 \[Pi]^2 G[(1+y^2)/(2 y),1/y,x]+G[-I,-I,y] (-3 \[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]+24 G[y,1/y,x]+12 G[y,y,x]-28 G[y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),1/y,x]-36 G[(1+y^2)/(2 y),y,x])+G[-I,I,y] (-3 \[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]+24 G[y,1/y,x]+12 G[y,y,x]-28 G[y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),1/y,x]-36 G[(1+y^2)/(2 y),y,x])+G[I,-I,y] (-3 \[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]+24 G[y,1/y,x]+12 G[y,y,x]-28 G[y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),1/y,x]-36 G[(1+y^2)/(2 y),y,x])+G[I,I,y] (-3 \[Pi]^2+12 G[1/y,1/y,x]+24 G[1/y,y,x]-28 G[1/y,(1+y^2)/(2 y),x]+24 G[y,1/y,x]+12 G[y,y,x]-28 G[y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),1/y,x]-36 G[(1+y^2)/(2 y),y,x])+G[-I,-1,y] (-12 G[1/y,1/y,x]-24 G[1/y,y,x]+28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]+36 G[(1+y^2)/(2 y),1/y,x]+36 G[(1+y^2)/(2 y),y,x])+G[-I,1,y] (-12 G[1/y,1/y,x]-24 G[1/y,y,x]+28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]+36 G[(1+y^2)/(2 y),1/y,x]+36 G[(1+y^2)/(2 y),y,x])+G[I,-1,y] (-12 G[1/y,1/y,x]-24 G[1/y,y,x]+28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]+36 G[(1+y^2)/(2 y),1/y,x]+36 G[(1+y^2)/(2 y),y,x])+G[I,1,y] (-12 G[1/y,1/y,x]-24 G[1/y,y,x]+28 G[1/y,(1+y^2)/(2 y),x]-24 G[y,1/y,x]-12 G[y,y,x]+28 G[y,(1+y^2)/(2 y),x]+36 G[(1+y^2)/(2 y),1/y,x]+36 G[(1+y^2)/(2 y),y,x])+2 G[0,-I,y] (\[Pi]^2-8 G[1/y,1/y,x]-8 G[1/y,y,x]+20 G[1/y,(1+y^2)/(2 y),x]-16 G[y,1/y,x]-4 G[y,y,x]+16 G[y,(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x]-36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+2 G[0,I,y] (\[Pi]^2-8 G[1/y,1/y,x]-8 G[1/y,y,x]+20 G[1/y,(1+y^2)/(2 y),x]-16 G[y,1/y,x]-4 G[y,y,x]+16 G[y,(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1/y,x]+12 G[(1+y^2)/(2 y),y,x]-36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+8 G[-1,-1,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])-8 G[-1,-I,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])-8 G[-1,I,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+8 G[-1,1,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+8 G[1,-1,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])-8 G[1,-I,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])-8 G[1,I,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+8 G[1,1,y] (G[1/y,(1+y^2)/(2 y),x]+G[y,(1+y^2)/(2 y),x]-9 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])-3 \[Pi]^2 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[0,-1,y] (\[Pi]^2+8 G[1/y,1/y,x]+8 G[1/y,y,x]-20 G[1/y,(1+y^2)/(2 y),x]+16 G[y,1/y,x]+4 G[y,y,x]-16 G[y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),1/y,x]-12 G[(1+y^2)/(2 y),y,x]+36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+2 G[0,1,y] (\[Pi]^2+8 G[1/y,1/y,x]+8 G[1/y,y,x]-20 G[1/y,(1+y^2)/(2 y),x]+16 G[y,1/y,x]+4 G[y,y,x]-16 G[y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),1/y,x]-12 G[(1+y^2)/(2 y),y,x]+36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x])+G[y,x] (-8 G[-1,-1,-1,y]+8 G[-1,-1,-I,y]+8 G[-1,-1,I,y]-8 G[-1,-1,1,y]-8 G[-1,0,-1,y]+8 G[-1,0,-I,y]+8 G[-1,0,I,y]-8 G[-1,0,1,y]+8 G[-1,-I,-1,y]-8 G[-1,-I,-I,y]-8 G[-1,-I,I,y]+8 G[-1,-I,1,y]+8 G[-1,I,-1,y]-8 G[-1,I,-I,y]-8 G[-1,I,I,y]+8 G[-1,I,1,y]-8 G[-1,1,-1,y]+8 G[-1,1,-I,y]+8 G[-1,1,I,y]-8 G[-1,1,1,y]+16 G[0,0,-1,y]-16 G[0,0,-I,y]-16 G[0,0,I,y]+16 G[0,0,1,y]-24 G[0,-I,-1,y]+24 G[0,-I,-I,y]+24 G[0,-I,I,y]-24 G[0,-I,1,y]-24 G[0,I,-1,y]+24 G[0,I,-I,y]+24 G[0,I,I,y]-24 G[0,I,1,y]+8 G[-I,-1,-1,y]-8 G[-I,-1,-I,y]-8 G[-I,-1,I,y]+8 G[-I,-1,1,y]-32 G[-I,0,-1,y]+32 G[-I,0,-I,y]+32 G[-I,0,I,y]-32 G[-I,0,1,y]+28 G[-I,-I,-1,y]-28 G[-I,-I,-I,y]-28 G[-I,-I,I,y]+28 G[-I,-I,1,y]+28 G[-I,I,-1,y]-28 G[-I,I,-I,y]-28 G[-I,I,I,y]+28 G[-I,I,1,y]+8 G[-I,1,-1,y]-8 G[-I,1,-I,y]-8 G[-I,1,I,y]+8 G[-I,1,1,y]+8 G[I,-1,-1,y]-8 G[I,-1,-I,y]-8 G[I,-1,I,y]+8 G[I,-1,1,y]-32 G[I,0,-1,y]+32 G[I,0,-I,y]+32 G[I,0,I,y]-32 G[I,0,1,y]+28 G[I,-I,-1,y]-28 G[I,-I,-I,y]-28 G[I,-I,I,y]+28 G[I,-I,1,y]+28 G[I,I,-1,y]-28 G[I,I,-I,y]-28 G[I,I,I,y]+28 G[I,I,1,y]+8 G[I,1,-1,y]-8 G[I,1,-I,y]-8 G[I,1,I,y]+8 G[I,1,1,y]-8 G[1,-1,-1,y]+8 G[1,-1,-I,y]+8 G[1,-1,I,y]-8 G[1,-1,1,y]-8 G[1,0,-1,y]+8 G[1,0,-I,y]+8 G[1,0,I,y]-8 G[1,0,1,y]+8 G[1,-I,-1,y]-8 G[1,-I,-I,y]-8 G[1,-I,I,y]+8 G[1,-I,1,y]+8 G[1,I,-1,y]-8 G[1,I,-I,y]-8 G[1,I,I,y]+8 G[1,I,1,y]-8 G[1,1,-1,y]+8 G[1,1,-I,y]+8 G[1,1,I,y]-8 G[1,1,1,y])+G[-1,y] (\[Pi]^2 G[y,x]+4 G[1/y,1/y,1/y,x]+8 G[1/y,1/y,y,x]-12 G[1/y,1/y,(1+y^2)/(2 y),x]+16 G[1/y,y,1/y,x]+8 G[1/y,y,y,x]-24 G[1/y,y,(1+y^2)/(2 y),x]-16 G[1/y,(1+y^2)/(2 y),1/y,x]-20 G[1/y,(1+y^2)/(2 y),y,x]+28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[y,1/y,1/y,x]+16 G[y,1/y,y,x]-24 G[y,1/y,(1+y^2)/(2 y),x]+8 G[y,y,1/y,x]+4 G[y,y,y,x]-12 G[y,y,(1+y^2)/(2 y),x]-20 G[y,(1+y^2)/(2 y),1/y,x]-16 G[y,(1+y^2)/(2 y),y,x]+28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),1/y,1/y,x]-24 G[(1+y^2)/(2 y),1/y,y,x]+36 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),y,1/y,x]-12 G[(1+y^2)/(2 y),y,y,x]+36 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]+36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x])+G[1,y] (\[Pi]^2 G[y,x]+4 G[1/y,1/y,1/y,x]+8 G[1/y,1/y,y,x]-12 G[1/y,1/y,(1+y^2)/(2 y),x]+16 G[1/y,y,1/y,x]+8 G[1/y,y,y,x]-24 G[1/y,y,(1+y^2)/(2 y),x]-16 G[1/y,(1+y^2)/(2 y),1/y,x]-20 G[1/y,(1+y^2)/(2 y),y,x]+28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[y,1/y,1/y,x]+16 G[y,1/y,y,x]-24 G[y,1/y,(1+y^2)/(2 y),x]+8 G[y,y,1/y,x]+4 G[y,y,y,x]-12 G[y,y,(1+y^2)/(2 y),x]-20 G[y,(1+y^2)/(2 y),1/y,x]-16 G[y,(1+y^2)/(2 y),y,x]+28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-12 G[(1+y^2)/(2 y),1/y,1/y,x]-24 G[(1+y^2)/(2 y),1/y,y,x]+36 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),y,1/y,x]-12 G[(1+y^2)/(2 y),y,y,x]+36 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]+36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x])-56 G[-1,-1,-1,-1,y]+56 G[-1,-1,-1,-I,y]+56 G[-1,-1,-1,I,y]-56 G[-1,-1,-1,1,y]+56 G[-1,-1,-I,-1,y]-56 G[-1,-1,-I,-I,y]-56 G[-1,-1,-I,I,y]+56 G[-1,-1,-I,1,y]+56 G[-1,-1,I,-1,y]-56 G[-1,-1,I,-I,y]-56 G[-1,-1,I,I,y]+56 G[-1,-1,I,1,y]-56 G[-1,-1,1,-1,y]+56 G[-1,-1,1,-I,y]+56 G[-1,-1,1,I,y]-56 G[-1,-1,1,1,y]+56 G[-1,-I,-1,-1,y]-56 G[-1,-I,-1,-I,y]-56 G[-1,-I,-1,I,y]+56 G[-1,-I,-1,1,y]-56 G[-1,-I,-I,-1,y]+56 G[-1,-I,-I,-I,y]+56 G[-1,-I,-I,I,y]-56 G[-1,-I,-I,1,y]-56 G[-1,-I,I,-1,y]+56 G[-1,-I,I,-I,y]+56 G[-1,-I,I,I,y]-56 G[-1,-I,I,1,y]+56 G[-1,-I,1,-1,y]-56 G[-1,-I,1,-I,y]-56 G[-1,-I,1,I,y]+56 G[-1,-I,1,1,y]+56 G[-1,I,-1,-1,y]-56 G[-1,I,-1,-I,y]-56 G[-1,I,-1,I,y]+56 G[-1,I,-1,1,y]-56 G[-1,I,-I,-1,y]+56 G[-1,I,-I,-I,y]+56 G[-1,I,-I,I,y]-56 G[-1,I,-I,1,y]-56 G[-1,I,I,-1,y]+56 G[-1,I,I,-I,y]+56 G[-1,I,I,I,y]-56 G[-1,I,I,1,y]+56 G[-1,I,1,-1,y]-56 G[-1,I,1,-I,y]-56 G[-1,I,1,I,y]+56 G[-1,I,1,1,y]-56 G[-1,1,-1,-1,y]+56 G[-1,1,-1,-I,y]+56 G[-1,1,-1,I,y]-56 G[-1,1,-1,1,y]+56 G[-1,1,-I,-1,y]-56 G[-1,1,-I,-I,y]-56 G[-1,1,-I,I,y]+56 G[-1,1,-I,1,y]+56 G[-1,1,I,-1,y]-56 G[-1,1,I,-I,y]-56 G[-1,1,I,I,y]+56 G[-1,1,I,1,y]-56 G[-1,1,1,-1,y]+56 G[-1,1,1,-I,y]+56 G[-1,1,1,I,y]-56 G[-1,1,1,1,y]-16 G[0,-1,-1,-1,y]+16 G[0,-1,-1,-I,y]+16 G[0,-1,-1,I,y]-16 G[0,-1,-1,1,y]-16 G[0,-1,0,-1,y]+16 G[0,-1,0,-I,y]+16 G[0,-1,0,I,y]-16 G[0,-1,0,1,y]+16 G[0,-1,-I,-1,y]-16 G[0,-1,-I,-I,y]-16 G[0,-1,-I,I,y]+16 G[0,-1,-I,1,y]+16 G[0,-1,I,-1,y]-16 G[0,-1,I,-I,y]-16 G[0,-1,I,I,y]+16 G[0,-1,I,1,y]-16 G[0,-1,1,-1,y]+16 G[0,-1,1,-I,y]+16 G[0,-1,1,I,y]-16 G[0,-1,1,1,y]+32 G[0,0,0,-1,y]-32 G[0,0,0,-I,y]-32 G[0,0,0,I,y]+32 G[0,0,0,1,y]-48 G[0,0,-I,-1,y]+48 G[0,0,-I,-I,y]+48 G[0,0,-I,I,y]-48 G[0,0,-I,1,y]-48 G[0,0,I,-1,y]+48 G[0,0,I,-I,y]+48 G[0,0,I,I,y]-48 G[0,0,I,1,y]+16 G[0,-I,-1,-1,y]-16 G[0,-I,-1,-I,y]-16 G[0,-I,-1,I,y]+16 G[0,-I,-1,1,y]-64 G[0,-I,0,-1,y]+64 G[0,-I,0,-I,y]+64 G[0,-I,0,I,y]-64 G[0,-I,0,1,y]+56 G[0,-I,-I,-1,y]-56 G[0,-I,-I,-I,y]-56 G[0,-I,-I,I,y]+56 G[0,-I,-I,1,y]+56 G[0,-I,I,-1,y]-56 G[0,-I,I,-I,y]-56 G[0,-I,I,I,y]+56 G[0,-I,I,1,y]+16 G[0,-I,1,-1,y]-16 G[0,-I,1,-I,y]-16 G[0,-I,1,I,y]+16 G[0,-I,1,1,y]+16 G[0,I,-1,-1,y]-16 G[0,I,-1,-I,y]-16 G[0,I,-1,I,y]+16 G[0,I,-1,1,y]-64 G[0,I,0,-1,y]+64 G[0,I,0,-I,y]+64 G[0,I,0,I,y]-64 G[0,I,0,1,y]+56 G[0,I,-I,-1,y]-56 G[0,I,-I,-I,y]-56 G[0,I,-I,I,y]+56 G[0,I,-I,1,y]+56 G[0,I,I,-1,y]-56 G[0,I,I,-I,y]-56 G[0,I,I,I,y]+56 G[0,I,I,1,y]+16 G[0,I,1,-1,y]-16 G[0,I,1,-I,y]-16 G[0,I,1,I,y]+16 G[0,I,1,1,y]-16 G[0,1,-1,-1,y]+16 G[0,1,-1,-I,y]+16 G[0,1,-1,I,y]-16 G[0,1,-1,1,y]-16 G[0,1,0,-1,y]+16 G[0,1,0,-I,y]+16 G[0,1,0,I,y]-16 G[0,1,0,1,y]+16 G[0,1,-I,-1,y]-16 G[0,1,-I,-I,y]-16 G[0,1,-I,I,y]+16 G[0,1,-I,1,y]+16 G[0,1,I,-1,y]-16 G[0,1,I,-I,y]-16 G[0,1,I,I,y]+16 G[0,1,I,1,y]-16 G[0,1,1,-1,y]+16 G[0,1,1,-I,y]+16 G[0,1,1,I,y]-16 G[0,1,1,1,y]+72 G[-I,-1,-1,-1,y]-72 G[-I,-1,-1,-I,y]-72 G[-I,-1,-1,I,y]+72 G[-I,-1,-1,1,y]-72 G[-I,-1,-I,-1,y]+72 G[-I,-1,-I,-I,y]+72 G[-I,-1,-I,I,y]-72 G[-I,-1,-I,1,y]-72 G[-I,-1,I,-1,y]+72 G[-I,-1,I,-I,y]+72 G[-I,-1,I,I,y]-72 G[-I,-1,I,1,y]+72 G[-I,-1,1,-1,y]-72 G[-I,-1,1,-I,y]-72 G[-I,-1,1,I,y]+72 G[-I,-1,1,1,y]-48 G[-I,0,0,-1,y]+48 G[-I,0,0,-I,y]+48 G[-I,0,0,I,y]-48 G[-I,0,0,1,y]+72 G[-I,0,-I,-1,y]-72 G[-I,0,-I,-I,y]-72 G[-I,0,-I,I,y]+72 G[-I,0,-I,1,y]+72 G[-I,0,I,-1,y]-72 G[-I,0,I,-I,y]-72 G[-I,0,I,I,y]+72 G[-I,0,I,1,y]-72 G[-I,-I,-1,-1,y]+72 G[-I,-I,-1,-I,y]+72 G[-I,-I,-1,I,y]-72 G[-I,-I,-1,1,y]+72 G[-I,-I,0,-1,y]-72 G[-I,-I,0,-I,y]-72 G[-I,-I,0,I,y]+72 G[-I,-I,0,1,y]-72 G[-I,-I,1,-1,y]+72 G[-I,-I,1,-I,y]+72 G[-I,-I,1,I,y]-72 G[-I,-I,1,1,y]-72 G[-I,I,-1,-1,y]+72 G[-I,I,-1,-I,y]+72 G[-I,I,-1,I,y]-72 G[-I,I,-1,1,y]+72 G[-I,I,0,-1,y]-72 G[-I,I,0,-I,y]-72 G[-I,I,0,I,y]+72 G[-I,I,0,1,y]-72 G[-I,I,1,-1,y]+72 G[-I,I,1,-I,y]+72 G[-I,I,1,I,y]-72 G[-I,I,1,1,y]+72 G[-I,1,-1,-1,y]-72 G[-I,1,-1,-I,y]-72 G[-I,1,-1,I,y]+72 G[-I,1,-1,1,y]-72 G[-I,1,-I,-1,y]+72 G[-I,1,-I,-I,y]+72 G[-I,1,-I,I,y]-72 G[-I,1,-I,1,y]-72 G[-I,1,I,-1,y]+72 G[-I,1,I,-I,y]+72 G[-I,1,I,I,y]-72 G[-I,1,I,1,y]+72 G[-I,1,1,-1,y]-72 G[-I,1,1,-I,y]-72 G[-I,1,1,I,y]+72 G[-I,1,1,1,y]+72 G[I,-1,-1,-1,y]-72 G[I,-1,-1,-I,y]-72 G[I,-1,-1,I,y]+72 G[I,-1,-1,1,y]-72 G[I,-1,-I,-1,y]+72 G[I,-1,-I,-I,y]+72 G[I,-1,-I,I,y]-72 G[I,-1,-I,1,y]-72 G[I,-1,I,-1,y]+72 G[I,-1,I,-I,y]+72 G[I,-1,I,I,y]-72 G[I,-1,I,1,y]+72 G[I,-1,1,-1,y]-72 G[I,-1,1,-I,y]-72 G[I,-1,1,I,y]+72 G[I,-1,1,1,y]-48 G[I,0,0,-1,y]+48 G[I,0,0,-I,y]+48 G[I,0,0,I,y]-48 G[I,0,0,1,y]+72 G[I,0,-I,-1,y]-72 G[I,0,-I,-I,y]-72 G[I,0,-I,I,y]+72 G[I,0,-I,1,y]+72 G[I,0,I,-1,y]-72 G[I,0,I,-I,y]-72 G[I,0,I,I,y]+72 G[I,0,I,1,y]-72 G[I,-I,-1,-1,y]+72 G[I,-I,-1,-I,y]+72 G[I,-I,-1,I,y]-72 G[I,-I,-1,1,y]+72 G[I,-I,0,-1,y]-72 G[I,-I,0,-I,y]-72 G[I,-I,0,I,y]+72 G[I,-I,0,1,y]-72 G[I,-I,1,-1,y]+72 G[I,-I,1,-I,y]+72 G[I,-I,1,I,y]-72 G[I,-I,1,1,y]-72 G[I,I,-1,-1,y]+72 G[I,I,-1,-I,y]+72 G[I,I,-1,I,y]-72 G[I,I,-1,1,y]+72 G[I,I,0,-1,y]-72 G[I,I,0,-I,y]-72 G[I,I,0,I,y]+72 G[I,I,0,1,y]-72 G[I,I,1,-1,y]+72 G[I,I,1,-I,y]+72 G[I,I,1,I,y]-72 G[I,I,1,1,y]+72 G[I,1,-1,-1,y]-72 G[I,1,-1,-I,y]-72 G[I,1,-1,I,y]+72 G[I,1,-1,1,y]-72 G[I,1,-I,-1,y]+72 G[I,1,-I,-I,y]+72 G[I,1,-I,I,y]-72 G[I,1,-I,1,y]-72 G[I,1,I,-1,y]+72 G[I,1,I,-I,y]+72 G[I,1,I,I,y]-72 G[I,1,I,1,y]+72 G[I,1,1,-1,y]-72 G[I,1,1,-I,y]-72 G[I,1,1,I,y]+72 G[I,1,1,1,y]-56 G[1,-1,-1,-1,y]+56 G[1,-1,-1,-I,y]+56 G[1,-1,-1,I,y]-56 G[1,-1,-1,1,y]+56 G[1,-1,-I,-1,y]-56 G[1,-1,-I,-I,y]-56 G[1,-1,-I,I,y]+56 G[1,-1,-I,1,y]+56 G[1,-1,I,-1,y]-56 G[1,-1,I,-I,y]-56 G[1,-1,I,I,y]+56 G[1,-1,I,1,y]-56 G[1,-1,1,-1,y]+56 G[1,-1,1,-I,y]+56 G[1,-1,1,I,y]-56 G[1,-1,1,1,y]+56 G[1,-I,-1,-1,y]-56 G[1,-I,-1,-I,y]-56 G[1,-I,-1,I,y]+56 G[1,-I,-1,1,y]-56 G[1,-I,-I,-1,y]+56 G[1,-I,-I,-I,y]+56 G[1,-I,-I,I,y]-56 G[1,-I,-I,1,y]-56 G[1,-I,I,-1,y]+56 G[1,-I,I,-I,y]+56 G[1,-I,I,I,y]-56 G[1,-I,I,1,y]+56 G[1,-I,1,-1,y]-56 G[1,-I,1,-I,y]-56 G[1,-I,1,I,y]+56 G[1,-I,1,1,y]+56 G[1,I,-1,-1,y]-56 G[1,I,-1,-I,y]-56 G[1,I,-1,I,y]+56 G[1,I,-1,1,y]-56 G[1,I,-I,-1,y]+56 G[1,I,-I,-I,y]+56 G[1,I,-I,I,y]-56 G[1,I,-I,1,y]-56 G[1,I,I,-1,y]+56 G[1,I,I,-I,y]+56 G[1,I,I,I,y]-56 G[1,I,I,1,y]+56 G[1,I,1,-1,y]-56 G[1,I,1,-I,y]-56 G[1,I,1,I,y]+56 G[1,I,1,1,y]-56 G[1,1,-1,-1,y]+56 G[1,1,-1,-I,y]+56 G[1,1,-1,I,y]-56 G[1,1,-1,1,y]+56 G[1,1,-I,-1,y]-56 G[1,1,-I,-I,y]-56 G[1,1,-I,I,y]+56 G[1,1,-I,1,y]+56 G[1,1,I,-1,y]-56 G[1,1,I,-I,y]-56 G[1,1,I,I,y]+56 G[1,1,I,1,y]-56 G[1,1,1,-1,y]+56 G[1,1,1,-I,y]+56 G[1,1,1,I,y]-56 G[1,1,1,1,y]-4 G[1/y,1/y,1/y,(1+y^2)/(2 y),x]-8 G[1/y,1/y,y,(1+y^2)/(2 y),x]+12 G[1/y,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[1/y,y,1/y,(1+y^2)/(2 y),x]-8 G[1/y,y,y,(1+y^2)/(2 y),x]+24 G[1/y,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[1/y,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+20 G[1/y,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-28 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[y,1/y,1/y,(1+y^2)/(2 y),x]-16 G[y,1/y,y,(1+y^2)/(2 y),x]+24 G[y,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[y,y,1/y,(1+y^2)/(2 y),x]-4 G[y,y,y,(1+y^2)/(2 y),x]+12 G[y,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+20 G[y,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+16 G[y,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-28 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+12 G[(1+y^2)/(2 y),1/y,1/y,(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1/y,y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),y,1/y,(1+y^2)/(2 y),x]+12 G[(1+y^2)/(2 y),y,y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-36 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+1/360 (31 \[Pi]^4-360 \[Pi]^2 Log[2]^2-180 Log[2]^4-4320 PolyLog[4,1/2])+1/2 G[(1+y^2)/(2 y),x] (144 G[-1,-1,-1,y]-144 G[-1,-1,-I,y]-144 G[-1,-1,I,y]+144 G[-1,-1,1,y]-144 G[-1,-I,-1,y]+144 G[-1,-I,-I,y]+144 G[-1,-I,I,y]-144 G[-1,-I,1,y]-144 G[-1,I,-1,y]+144 G[-1,I,-I,y]+144 G[-1,I,I,y]-144 G[-1,I,1,y]+144 G[-1,1,-1,y]-144 G[-1,1,-I,y]-144 G[-1,1,I,y]+144 G[-1,1,1,y]-96 G[0,0,-1,y]+96 G[0,0,-I,y]+96 G[0,0,I,y]-96 G[0,0,1,y]+144 G[0,-I,-1,y]-144 G[0,-I,-I,y]-144 G[0,-I,I,y]+144 G[0,-I,1,y]+144 G[0,I,-1,y]-144 G[0,I,-I,y]-144 G[0,I,I,y]+144 G[0,I,1,y]-144 G[-I,-1,-1,y]+144 G[-I,-1,-I,y]+144 G[-I,-1,I,y]-144 G[-I,-1,1,y]+144 G[-I,0,-1,y]-144 G[-I,0,-I,y]-144 G[-I,0,I,y]+144 G[-I,0,1,y]-144 G[-I,1,-1,y]+144 G[-I,1,-I,y]+144 G[-I,1,I,y]-144 G[-I,1,1,y]-144 G[I,-1,-1,y]+144 G[I,-1,-I,y]+144 G[I,-1,I,y]-144 G[I,-1,1,y]+144 G[I,0,-1,y]-144 G[I,0,-I,y]-144 G[I,0,I,y]+144 G[I,0,1,y]-144 G[I,1,-1,y]+144 G[I,1,-I,y]+144 G[I,1,I,y]-144 G[I,1,1,y]+144 G[1,-1,-1,y]-144 G[1,-1,-I,y]-144 G[1,-1,I,y]+144 G[1,-1,1,y]-144 G[1,-I,-1,y]+144 G[1,-I,-I,y]+144 G[1,-I,I,y]-144 G[1,-I,1,y]-144 G[1,I,-1,y]+144 G[1,I,-I,y]+144 G[1,I,I,y]-144 G[1,I,1,y]+144 G[1,1,-1,y]-144 G[1,1,-I,y]-144 G[1,1,I,y]+144 G[1,1,1,y]+6 \[Pi]^2 Log[2]-21 Zeta[3])+1/2 G[-I,y] (4 \[Pi]^2 G[1/y,x]+2 \[Pi]^2 G[y,x]-6 \[Pi]^2 G[(1+y^2)/(2 y),x]-8 G[1/y,1/y,1/y,x]-16 G[1/y,1/y,y,x]+24 G[1/y,1/y,(1+y^2)/(2 y),x]-32 G[1/y,y,1/y,x]-16 G[1/y,y,y,x]+48 G[1/y,y,(1+y^2)/(2 y),x]+32 G[1/y,(1+y^2)/(2 y),1/y,x]+40 G[1/y,(1+y^2)/(2 y),y,x]-56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[y,1/y,1/y,x]-32 G[y,1/y,y,x]+48 G[y,1/y,(1+y^2)/(2 y),x]-16 G[y,y,1/y,x]-8 G[y,y,y,x]+24 G[y,y,(1+y^2)/(2 y),x]+40 G[y,(1+y^2)/(2 y),1/y,x]+32 G[y,(1+y^2)/(2 y),y,x]-56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1/y,1/y,x]+48 G[(1+y^2)/(2 y),1/y,y,x]-72 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+48 G[(1+y^2)/(2 y),y,1/y,x]+24 G[(1+y^2)/(2 y),y,y,x]-72 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-72 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]-72 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x]+6 \[Pi]^2 Log[2]-21 Zeta[3])+1/2 G[I,y] (4 \[Pi]^2 G[1/y,x]+2 \[Pi]^2 G[y,x]-6 \[Pi]^2 G[(1+y^2)/(2 y),x]-8 G[1/y,1/y,1/y,x]-16 G[1/y,1/y,y,x]+24 G[1/y,1/y,(1+y^2)/(2 y),x]-32 G[1/y,y,1/y,x]-16 G[1/y,y,y,x]+48 G[1/y,y,(1+y^2)/(2 y),x]+32 G[1/y,(1+y^2)/(2 y),1/y,x]+40 G[1/y,(1+y^2)/(2 y),y,x]-56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[y,1/y,1/y,x]-32 G[y,1/y,y,x]+48 G[y,1/y,(1+y^2)/(2 y),x]-16 G[y,y,1/y,x]-8 G[y,y,y,x]+24 G[y,y,(1+y^2)/(2 y),x]+40 G[y,(1+y^2)/(2 y),1/y,x]+32 G[y,(1+y^2)/(2 y),y,x]-56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1/y,1/y,x]+48 G[(1+y^2)/(2 y),1/y,y,x]-72 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+48 G[(1+y^2)/(2 y),y,1/y,x]+24 G[(1+y^2)/(2 y),y,y,x]-72 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-72 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]-72 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x]+6 \[Pi]^2 Log[2]-21 Zeta[3])+1/2 G[1/y,x] (-2 \[Pi]^2 G[-1,y]-2 \[Pi]^2 G[1,y]-16 G[-1,-1,-1,y]+16 G[-1,-1,-I,y]+16 G[-1,-1,I,y]-16 G[-1,-1,1,y]+16 G[-1,0,-1,y]-16 G[-1,0,-I,y]-16 G[-1,0,I,y]+16 G[-1,0,1,y]+16 G[-1,-I,-1,y]-16 G[-1,-I,-I,y]-16 G[-1,-I,I,y]+16 G[-1,-I,1,y]+16 G[-1,I,-1,y]-16 G[-1,I,-I,y]-16 G[-1,I,I,y]+16 G[-1,I,1,y]-16 G[-1,1,-1,y]+16 G[-1,1,-I,y]+16 G[-1,1,I,y]-16 G[-1,1,1,y]+64 G[0,0,-1,y]-64 G[0,0,-I,y]-64 G[0,0,I,y]+64 G[0,0,1,y]-96 G[0,-I,-1,y]+96 G[0,-I,-I,y]+96 G[0,-I,I,y]-96 G[0,-I,1,y]-96 G[0,I,-1,y]+96 G[0,I,-I,y]+96 G[0,I,I,y]-96 G[0,I,1,y]+16 G[-I,-1,-1,y]-16 G[-I,-1,-I,y]-16 G[-I,-1,I,y]+16 G[-I,-1,1,y]-80 G[-I,0,-1,y]+80 G[-I,0,-I,y]+80 G[-I,0,I,y]-80 G[-I,0,1,y]+56 G[-I,-I,-1,y]-56 G[-I,-I,-I,y]-56 G[-I,-I,I,y]+56 G[-I,-I,1,y]+56 G[-I,I,-1,y]-56 G[-I,I,-I,y]-56 G[-I,I,I,y]+56 G[-I,I,1,y]+16 G[-I,1,-1,y]-16 G[-I,1,-I,y]-16 G[-I,1,I,y]+16 G[-I,1,1,y]+16 G[I,-1,-1,y]-16 G[I,-1,-I,y]-16 G[I,-1,I,y]+16 G[I,-1,1,y]-80 G[I,0,-1,y]+80 G[I,0,-I,y]+80 G[I,0,I,y]-80 G[I,0,1,y]+56 G[I,-I,-1,y]-56 G[I,-I,-I,y]-56 G[I,-I,I,y]+56 G[I,-I,1,y]+56 G[I,I,-1,y]-56 G[I,I,-I,y]-56 G[I,I,I,y]+56 G[I,I,1,y]+16 G[I,1,-1,y]-16 G[I,1,-I,y]-16 G[I,1,I,y]+16 G[I,1,1,y]-16 G[1,-1,-1,y]+16 G[1,-1,-I,y]+16 G[1,-1,I,y]-16 G[1,-1,1,y]+16 G[1,0,-1,y]-16 G[1,0,-I,y]-16 G[1,0,I,y]+16 G[1,0,1,y]+16 G[1,-I,-1,y]-16 G[1,-I,-I,y]-16 G[1,-I,I,y]+16 G[1,-I,1,y]+16 G[1,I,-1,y]-16 G[1,I,-I,y]-16 G[1,I,I,y]+16 G[1,I,1,y]-16 G[1,1,-1,y]+16 G[1,1,-I,y]+16 G[1,1,I,y]-16 G[1,1,1,y]-6 \[Pi]^2 Log[2]+21 Zeta[3])),MI[5]->eps (-G[-1,x]+G[1,x])+eps^2 (-2 G[-1,y] G[1,x]+2 G[-I,y] G[1,x]+2 G[I,y] G[1,x]-2 G[1,x] G[1,y]+2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-G[-1,-1,x]+G[-1,1,x]-2 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])+eps^3 (-4 G[-1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])+4 G[1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])+2 G[-1,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-2 G[-I,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-2 G[I,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+2 G[1,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-G[-1,-1,-1,x]+G[-1,-1,1,x]-2 G[-1,-1,(1+y^2)/(2 y),x]-G[-1,1,-1,x]+G[-1,1,1,x]+2 G[-1,1,(1+y^2)/(2 y),x]-2 G[-1,(1+y^2)/(2 y),-1,x]+2 G[-1,(1+y^2)/(2 y),1,x]-4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-G[1,-1,-1,x]+G[1,-1,1,x]-2 G[1,-1,(1+y^2)/(2 y),x]-G[1,1,-1,x]+G[1,1,1,x]+2 G[1,1,(1+y^2)/(2 y),x]-2 G[1,(1+y^2)/(2 y),-1,x]+2 G[1,(1+y^2)/(2 y),1,x]+4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,-1,x]+2 G[(1+y^2)/(2 y),-1,1,x]-4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),1,-1,x]+2 G[(1+y^2)/(2 y),1,1,x]+4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])+eps^4 (8 G[-1,(1+y^2)/(2 y),x] (G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y])+4 G[1,1,x] G[1,1,y]-4 G[1,-1,x] (G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])+4 G[-1,1,x] (G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-4 G[-1,-1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])+4 G[-I,-1,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-4 G[-I,-I,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-4 G[-I,I,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+4 G[-I,1,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+4 G[I,-1,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-4 G[I,-I,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-4 G[I,I,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+4 G[I,1,y] (G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-4 G[-1,1,y] (2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+8 G[1,1,y] (G[1,(1+y^2)/(2 y),x]-G[(1+y^2)/(2 y),-1,x]+G[(1+y^2)/(2 y),1,x])+4 G[1,-1,y] (G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])-4 G[1,-I,y] (G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])-4 G[1,I,y] (G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])+4 G[-1,-1,y] (G[-1,1,x]-2 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])-4 G[-1,-I,y] (G[-1,1,x]-2 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])-4 G[-1,I,y] (G[-1,1,x]-2 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,x]+2 G[(1+y^2)/(2 y),1,x])+8 G[-1,x] (G[-1,-1,-1,y]-G[-1,-1,-I,y]-G[-1,-1,I,y]+G[-1,-1,1,y]-G[-1,-I,-1,y]+G[-1,-I,-I,y]+G[-1,-I,I,y]-G[-1,-I,1,y]-G[-1,I,-1,y]+G[-1,I,-I,y]+G[-1,I,I,y]-G[-1,I,1,y]+G[-1,1,-1,y]-G[-1,1,-I,y]-G[-1,1,I,y]+G[-1,1,1,y]-G[-I,-1,-1,y]+G[-I,-1,-I,y]+G[-I,-1,I,y]-G[-I,-1,1,y]+G[-I,-I,-1,y]-G[-I,-I,-I,y]-G[-I,-I,I,y]+G[-I,-I,1,y]+G[-I,I,-1,y]-G[-I,I,-I,y]-G[-I,I,I,y]+G[-I,I,1,y]-G[-I,1,-1,y]+G[-I,1,-I,y]+G[-I,1,I,y]-G[-I,1,1,y]-G[I,-1,-1,y]+G[I,-1,-I,y]+G[I,-1,I,y]-G[I,-1,1,y]+G[I,-I,-1,y]-G[I,-I,-I,y]-G[I,-I,I,y]+G[I,-I,1,y]+G[I,I,-1,y]-G[I,I,-I,y]-G[I,I,I,y]+G[I,I,1,y]-G[I,1,-1,y]+G[I,1,-I,y]+G[I,1,I,y]-G[I,1,1,y]+G[1,-1,-1,y]-G[1,-1,-I,y]-G[1,-1,I,y]+G[1,-1,1,y]-G[1,-I,-1,y]+G[1,-I,-I,y]+G[1,-I,I,y]-G[1,-I,1,y]-G[1,I,-1,y]+G[1,I,-I,y]+G[1,I,I,y]-G[1,I,1,y]+G[1,1,-1,y]-G[1,1,-I,y]-G[1,1,I,y]+G[1,1,1,y])-8 G[1,x] (G[-1,-1,-1,y]-G[-1,-1,-I,y]-G[-1,-1,I,y]+G[-1,-1,1,y]-G[-1,-I,-1,y]+G[-1,-I,-I,y]+G[-1,-I,I,y]-G[-1,-I,1,y]-G[-1,I,-1,y]+G[-1,I,-I,y]+G[-1,I,I,y]-G[-1,I,1,y]+G[-1,1,-1,y]-G[-1,1,-I,y]-G[-1,1,I,y]+G[-1,1,1,y]-G[-I,-1,-1,y]+G[-I,-1,-I,y]+G[-I,-1,I,y]-G[-I,-1,1,y]+G[-I,-I,-1,y]-G[-I,-I,-I,y]-G[-I,-I,I,y]+G[-I,-I,1,y]+G[-I,I,-1,y]-G[-I,I,-I,y]-G[-I,I,I,y]+G[-I,I,1,y]-G[-I,1,-1,y]+G[-I,1,-I,y]+G[-I,1,I,y]-G[-I,1,1,y]-G[I,-1,-1,y]+G[I,-1,-I,y]+G[I,-1,I,y]-G[I,-1,1,y]+G[I,-I,-1,y]-G[I,-I,-I,y]-G[I,-I,I,y]+G[I,-I,1,y]+G[I,I,-1,y]-G[I,I,-I,y]-G[I,I,I,y]+G[I,I,1,y]-G[I,1,-1,y]+G[I,1,-I,y]+G[I,1,I,y]-G[I,1,1,y]+G[1,-1,-1,y]-G[1,-1,-I,y]-G[1,-1,I,y]+G[1,-1,1,y]-G[1,-I,-1,y]+G[1,-I,-I,y]+G[1,-I,I,y]-G[1,-I,1,y]-G[1,I,-1,y]+G[1,I,-I,y]+G[1,I,I,y]-G[1,I,1,y]+G[1,1,-1,y]-G[1,1,-I,y]-G[1,1,I,y]+G[1,1,1,y])+2 G[-1,y] (G[-1,-1,-1,x]-G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),-1,x]-2 G[-1,(1+y^2)/(2 y),1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,-1,x]-2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])-2 G[-I,y] (G[-1,-1,-1,x]-G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),-1,x]-2 G[-1,(1+y^2)/(2 y),1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,-1,x]-2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])-2 G[I,y] (G[-1,-1,-1,x]-G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),-1,x]-2 G[-1,(1+y^2)/(2 y),1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,-1,x]-2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])+2 G[1,y] (G[-1,-1,-1,x]-G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),-1,x]-2 G[-1,(1+y^2)/(2 y),1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,-1,x]-2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])-G[-1,-1,-1,-1,x]+G[-1,-1,-1,1,x]-2 G[-1,-1,-1,(1+y^2)/(2 y),x]-G[-1,-1,1,-1,x]+G[-1,-1,1,1,x]+2 G[-1,-1,1,(1+y^2)/(2 y),x]-2 G[-1,-1,(1+y^2)/(2 y),-1,x]+2 G[-1,-1,(1+y^2)/(2 y),1,x]-4 G[-1,-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-G[-1,1,-1,-1,x]+G[-1,1,-1,1,x]-2 G[-1,1,-1,(1+y^2)/(2 y),x]-G[-1,1,1,-1,x]+G[-1,1,1,1,x]+2 G[-1,1,1,(1+y^2)/(2 y),x]-2 G[-1,1,(1+y^2)/(2 y),-1,x]+2 G[-1,1,(1+y^2)/(2 y),1,x]+4 G[-1,1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[-1,(1+y^2)/(2 y),-1,-1,x]+2 G[-1,(1+y^2)/(2 y),-1,1,x]-4 G[-1,(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-2 G[-1,(1+y^2)/(2 y),1,-1,x]+2 G[-1,(1+y^2)/(2 y),1,1,x]+4 G[-1,(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]-8 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-G[1,-1,-1,-1,x]+G[1,-1,-1,1,x]-2 G[1,-1,-1,(1+y^2)/(2 y),x]-G[1,-1,1,-1,x]+G[1,-1,1,1,x]+2 G[1,-1,1,(1+y^2)/(2 y),x]-2 G[1,-1,(1+y^2)/(2 y),-1,x]+2 G[1,-1,(1+y^2)/(2 y),1,x]-4 G[1,-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-G[1,1,-1,-1,x]+G[1,1,-1,1,x]-2 G[1,1,-1,(1+y^2)/(2 y),x]-G[1,1,1,-1,x]+G[1,1,1,1,x]+2 G[1,1,1,(1+y^2)/(2 y),x]-2 G[1,1,(1+y^2)/(2 y),-1,x]+2 G[1,1,(1+y^2)/(2 y),1,x]+4 G[1,1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[1,(1+y^2)/(2 y),-1,-1,x]+2 G[1,(1+y^2)/(2 y),-1,1,x]-4 G[1,(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-2 G[1,(1+y^2)/(2 y),1,-1,x]+2 G[1,(1+y^2)/(2 y),1,1,x]+4 G[1,(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]+8 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,-1,-1,x]+2 G[(1+y^2)/(2 y),-1,-1,1,x]-4 G[(1+y^2)/(2 y),-1,-1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,1,-1,x]+2 G[(1+y^2)/(2 y),-1,1,1,x]+4 G[(1+y^2)/(2 y),-1,1,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),-1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),1,x]-8 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),1,-1,-1,x]+2 G[(1+y^2)/(2 y),1,-1,1,x]-4 G[(1+y^2)/(2 y),1,-1,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),1,1,-1,x]+2 G[(1+y^2)/(2 y),1,1,1,x]+4 G[(1+y^2)/(2 y),1,1,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),-1,x]+4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),1,x]+8 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,-1,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,1,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,-1,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]),MI[6]->eps^3 (-2 (G[-1,y]+G[1,y]) G[-1,-1,x]-1/6 G[-1,x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])+1/6 G[1,x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])-2 G[-1,y] (G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])-2 G[1,y] (G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])+2 G[-I,y] (G[-1,-1,x]+G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])+2 G[I,y] (G[-1,-1,x]+G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])-G[-1,-1,-1,x]+G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]+2 G[-1,1,(1+y^2)/(2 y),x]-4 G[-1,1/y,(1+y^2)/(2 y),x]-4 G[-1,y,(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]-2 G[1,-1,(1+y^2)/(2 y),x]-G[1,1,-1,x]+G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+4 G[1,1/y,(1+y^2)/(2 y),x]+4 G[1,y,(1+y^2)/(2 y),x])+eps^4 (2 G[-1,1/y,x] (\[Pi]^2-16 G[0,-1,y]+16 G[0,-I,y]+16 G[0,I,y]-16 G[0,1,y]+12 G[-I,-1,y]-12 G[-I,-I,y]-12 G[-I,I,y]+12 G[-I,1,y]+12 G[I,-1,y]-12 G[I,-I,y]-12 G[I,I,y]+12 G[I,1,y])+G[-1,y,x] (-16 G[0,-1,y]+16 G[0,-I,y]+16 G[0,I,y]-16 G[0,1,y]+24 G[-I,-1,y]-24 G[-I,-I,y]-24 G[-I,I,y]+24 G[-I,1,y]+24 G[I,-1,y]-24 G[I,-I,y]-24 G[I,I,y]+24 G[I,1,y])+1/3 G[1,1,x] (\[Pi]^2-12 G[1,1,y])-1/3 G[-1,-1,x] (\[Pi]^2-12 G[-1,-1,y]+12 G[-1,-I,y]+12 G[-1,I,y]-12 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+36 G[-I,-1,y]-36 G[-I,-I,y]-36 G[-I,I,y]+36 G[-I,1,y]+36 G[I,-1,y]-36 G[I,-I,y]-36 G[I,I,y]+36 G[I,1,y]-12 G[1,-1,y]+12 G[1,-I,y]+12 G[1,I,y]-12 G[1,1,y])+2/3 G[1,-1,x] (\[Pi]^2+6 G[1,-1,y]-6 G[1,-I,y]-6 G[1,I,y]+6 G[1,1,y])-2/3 G[-1,1,x] (\[Pi]^2+6 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+18 G[-I,-1,y]-18 G[-I,-I,y]-18 G[-I,I,y]+18 G[-I,1,y]+18 G[I,-1,y]-18 G[I,-I,y]-18 G[I,I,y]+18 G[I,1,y]+6 G[1,-1,y]-6 G[1,-I,y]-6 G[1,I,y]+6 G[1,1,y])-G[-1,(1+y^2)/(2 y),x] (\[Pi]^2-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])-2 \[Pi]^2 G[1,1/y,x]+12 G[-I,-1,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])-12 G[-I,-I,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])-12 G[-I,I,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])+12 G[-I,1,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])+12 G[I,-1,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])-12 G[I,-I,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])-12 G[I,I,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])+12 G[I,1,y] (G[1,-1,x]+G[1,1,x]-2 G[1,1/y,x]-2 G[1,y,x])+\[Pi]^2 G[1,(1+y^2)/(2 y),x]-\[Pi]^2 G[(1+y^2)/(2 y),-1,x]-4 G[1,-1,y] (G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])+4 G[1,-I,y] (G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])+4 G[1,I,y] (G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])-4 G[-1,1,y] (6 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])-4 G[-1,-1,y] (G[-1,1,x]+6 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])+4 G[-1,-I,y] (G[-1,1,x]+6 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])+4 G[-1,I,y] (G[-1,1,x]+6 G[-1,(1+y^2)/(2 y),x]-G[1,-1,x]+G[1,1,x]-6 G[1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,x]-6 G[(1+y^2)/(2 y),1,x])+\[Pi]^2 G[(1+y^2)/(2 y),1,x]+24 G[1,1,y] (G[1,(1+y^2)/(2 y),x]-G[(1+y^2)/(2 y),-1,x]+G[(1+y^2)/(2 y),1,x])-8 G[0,-1,y] (2 G[1,-1,x]+G[1,1,x]-4 G[1,1/y,x]-2 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]-3 G[(1+y^2)/(2 y),-1,x]+3 G[(1+y^2)/(2 y),1,x])+8 G[0,-I,y] (2 G[1,-1,x]+G[1,1,x]-4 G[1,1/y,x]-2 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]-3 G[(1+y^2)/(2 y),-1,x]+3 G[(1+y^2)/(2 y),1,x])+8 G[0,I,y] (2 G[1,-1,x]+G[1,1,x]-4 G[1,1/y,x]-2 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]-3 G[(1+y^2)/(2 y),-1,x]+3 G[(1+y^2)/(2 y),1,x])-8 G[0,1,y] (2 G[1,-1,x]+G[1,1,x]-4 G[1,1/y,x]-2 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]-3 G[(1+y^2)/(2 y),-1,x]+3 G[(1+y^2)/(2 y),1,x])-2 G[-1,y] (G[-1,-1,-1,x]+3 G[-1,-1,1,x]-4 G[-1,-1,1/y,x]-4 G[-1,-1,y,x]+6 G[-1,-1,(1+y^2)/(2 y),x]+5 G[-1,1,-1,x]+3 G[-1,1,1,x]-8 G[-1,1,1/y,x]-8 G[-1,1,y,x]+6 G[-1,1,(1+y^2)/(2 y),x]+4 G[-1,1/y,1/y,x]+8 G[-1,1/y,y,x]-12 G[-1,1/y,(1+y^2)/(2 y),x]+8 G[-1,y,1/y,x]+4 G[-1,y,y,x]-12 G[-1,y,(1+y^2)/(2 y),x]-4 G[-1,(2 y)/(1+y^2),-1,x]-4 G[-1,(2 y)/(1+y^2),1,x]+4 G[-1,(2 y)/(1+y^2),1/y,x]+4 G[-1,(2 y)/(1+y^2),y,x]+2 G[-1,(1+y^2)/(2 y),-1,x]+2 G[-1,(1+y^2)/(2 y),1,x]-8 G[-1,(1+y^2)/(2 y),1/y,x]-8 G[-1,(1+y^2)/(2 y),y,x]-3 G[1,-1,-1,x]-5 G[1,-1,1,x]+8 G[1,-1,1/y,x]+8 G[1,-1,y,x]-6 G[1,-1,(1+y^2)/(2 y),x]-3 G[1,1,-1,x]-G[1,1,1,x]+4 G[1,1,1/y,x]+4 G[1,1,y,x]-6 G[1,1,(1+y^2)/(2 y),x]-4 G[1,1/y,1/y,x]-8 G[1,1/y,y,x]+12 G[1,1/y,(1+y^2)/(2 y),x]-8 G[1,y,1/y,x]-4 G[1,y,y,x]+12 G[1,y,(1+y^2)/(2 y),x]+4 G[1,(2 y)/(1+y^2),-1,x]+4 G[1,(2 y)/(1+y^2),1,x]-4 G[1,(2 y)/(1+y^2),1/y,x]-4 G[1,(2 y)/(1+y^2),y,x]-2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]+8 G[1,(1+y^2)/(2 y),1/y,x]+8 G[1,(1+y^2)/(2 y),y,x]+6 G[(1+y^2)/(2 y),-1,-1,x]+6 G[(1+y^2)/(2 y),-1,1,x]-12 G[(1+y^2)/(2 y),-1,1/y,x]-12 G[(1+y^2)/(2 y),-1,y,x]-6 G[(1+y^2)/(2 y),1,-1,x]-6 G[(1+y^2)/(2 y),1,1,x]+12 G[(1+y^2)/(2 y),1,1/y,x]+12 G[(1+y^2)/(2 y),1,y,x])-2 G[1,y] (G[-1,-1,-1,x]+3 G[-1,-1,1,x]-4 G[-1,-1,1/y,x]-4 G[-1,-1,y,x]+6 G[-1,-1,(1+y^2)/(2 y),x]+5 G[-1,1,-1,x]+3 G[-1,1,1,x]-8 G[-1,1,1/y,x]-8 G[-1,1,y,x]+6 G[-1,1,(1+y^2)/(2 y),x]+4 G[-1,1/y,1/y,x]+8 G[-1,1/y,y,x]-12 G[-1,1/y,(1+y^2)/(2 y),x]+8 G[-1,y,1/y,x]+4 G[-1,y,y,x]-12 G[-1,y,(1+y^2)/(2 y),x]-4 G[-1,(2 y)/(1+y^2),-1,x]-4 G[-1,(2 y)/(1+y^2),1,x]+4 G[-1,(2 y)/(1+y^2),1/y,x]+4 G[-1,(2 y)/(1+y^2),y,x]+2 G[-1,(1+y^2)/(2 y),-1,x]+2 G[-1,(1+y^2)/(2 y),1,x]-8 G[-1,(1+y^2)/(2 y),1/y,x]-8 G[-1,(1+y^2)/(2 y),y,x]-3 G[1,-1,-1,x]-5 G[1,-1,1,x]+8 G[1,-1,1/y,x]+8 G[1,-1,y,x]-6 G[1,-1,(1+y^2)/(2 y),x]-3 G[1,1,-1,x]-G[1,1,1,x]+4 G[1,1,1/y,x]+4 G[1,1,y,x]-6 G[1,1,(1+y^2)/(2 y),x]-4 G[1,1/y,1/y,x]-8 G[1,1/y,y,x]+12 G[1,1/y,(1+y^2)/(2 y),x]-8 G[1,y,1/y,x]-4 G[1,y,y,x]+12 G[1,y,(1+y^2)/(2 y),x]+4 G[1,(2 y)/(1+y^2),-1,x]+4 G[1,(2 y)/(1+y^2),1,x]-4 G[1,(2 y)/(1+y^2),1/y,x]-4 G[1,(2 y)/(1+y^2),y,x]-2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]+8 G[1,(1+y^2)/(2 y),1/y,x]+8 G[1,(1+y^2)/(2 y),y,x]+6 G[(1+y^2)/(2 y),-1,-1,x]+6 G[(1+y^2)/(2 y),-1,1,x]-12 G[(1+y^2)/(2 y),-1,1/y,x]-12 G[(1+y^2)/(2 y),-1,y,x]-6 G[(1+y^2)/(2 y),1,-1,x]-6 G[(1+y^2)/(2 y),1,1,x]+12 G[(1+y^2)/(2 y),1,1/y,x]+12 G[(1+y^2)/(2 y),1,y,x])+G[-I,y] (\[Pi]^2 G[1,x]+2 G[-1,-1,-1,x]+6 G[-1,-1,1,x]-8 G[-1,-1,1/y,x]-8 G[-1,-1,y,x]+12 G[-1,-1,(1+y^2)/(2 y),x]+10 G[-1,1,-1,x]+6 G[-1,1,1,x]-16 G[-1,1,1/y,x]-16 G[-1,1,y,x]+12 G[-1,1,(1+y^2)/(2 y),x]+8 G[-1,1/y,1/y,x]+16 G[-1,1/y,y,x]-24 G[-1,1/y,(1+y^2)/(2 y),x]+16 G[-1,y,1/y,x]+8 G[-1,y,y,x]-24 G[-1,y,(1+y^2)/(2 y),x]-8 G[-1,(2 y)/(1+y^2),-1,x]-8 G[-1,(2 y)/(1+y^2),1,x]+8 G[-1,(2 y)/(1+y^2),1/y,x]+8 G[-1,(2 y)/(1+y^2),y,x]+4 G[-1,(1+y^2)/(2 y),-1,x]+4 G[-1,(1+y^2)/(2 y),1,x]-16 G[-1,(1+y^2)/(2 y),1/y,x]-16 G[-1,(1+y^2)/(2 y),y,x]-6 G[1,-1,-1,x]-10 G[1,-1,1,x]+16 G[1,-1,1/y,x]+16 G[1,-1,y,x]-12 G[1,-1,(1+y^2)/(2 y),x]-6 G[1,1,-1,x]-2 G[1,1,1,x]+8 G[1,1,1/y,x]+8 G[1,1,y,x]-12 G[1,1,(1+y^2)/(2 y),x]-8 G[1,1/y,1/y,x]-16 G[1,1/y,y,x]+24 G[1,1/y,(1+y^2)/(2 y),x]-16 G[1,y,1/y,x]-8 G[1,y,y,x]+24 G[1,y,(1+y^2)/(2 y),x]+8 G[1,(2 y)/(1+y^2),-1,x]+8 G[1,(2 y)/(1+y^2),1,x]-8 G[1,(2 y)/(1+y^2),1/y,x]-8 G[1,(2 y)/(1+y^2),y,x]-4 G[1,(1+y^2)/(2 y),-1,x]-4 G[1,(1+y^2)/(2 y),1,x]+16 G[1,(1+y^2)/(2 y),1/y,x]+16 G[1,(1+y^2)/(2 y),y,x]+12 G[(1+y^2)/(2 y),-1,-1,x]+12 G[(1+y^2)/(2 y),-1,1,x]-24 G[(1+y^2)/(2 y),-1,1/y,x]-24 G[(1+y^2)/(2 y),-1,y,x]-12 G[(1+y^2)/(2 y),1,-1,x]-12 G[(1+y^2)/(2 y),1,1,x]+24 G[(1+y^2)/(2 y),1,1/y,x]+24 G[(1+y^2)/(2 y),1,y,x])+G[I,y] (\[Pi]^2 G[1,x]+2 G[-1,-1,-1,x]+6 G[-1,-1,1,x]-8 G[-1,-1,1/y,x]-8 G[-1,-1,y,x]+12 G[-1,-1,(1+y^2)/(2 y),x]+10 G[-1,1,-1,x]+6 G[-1,1,1,x]-16 G[-1,1,1/y,x]-16 G[-1,1,y,x]+12 G[-1,1,(1+y^2)/(2 y),x]+8 G[-1,1/y,1/y,x]+16 G[-1,1/y,y,x]-24 G[-1,1/y,(1+y^2)/(2 y),x]+16 G[-1,y,1/y,x]+8 G[-1,y,y,x]-24 G[-1,y,(1+y^2)/(2 y),x]-8 G[-1,(2 y)/(1+y^2),-1,x]-8 G[-1,(2 y)/(1+y^2),1,x]+8 G[-1,(2 y)/(1+y^2),1/y,x]+8 G[-1,(2 y)/(1+y^2),y,x]+4 G[-1,(1+y^2)/(2 y),-1,x]+4 G[-1,(1+y^2)/(2 y),1,x]-16 G[-1,(1+y^2)/(2 y),1/y,x]-16 G[-1,(1+y^2)/(2 y),y,x]-6 G[1,-1,-1,x]-10 G[1,-1,1,x]+16 G[1,-1,1/y,x]+16 G[1,-1,y,x]-12 G[1,-1,(1+y^2)/(2 y),x]-6 G[1,1,-1,x]-2 G[1,1,1,x]+8 G[1,1,1/y,x]+8 G[1,1,y,x]-12 G[1,1,(1+y^2)/(2 y),x]-8 G[1,1/y,1/y,x]-16 G[1,1/y,y,x]+24 G[1,1/y,(1+y^2)/(2 y),x]-16 G[1,y,1/y,x]-8 G[1,y,y,x]+24 G[1,y,(1+y^2)/(2 y),x]+8 G[1,(2 y)/(1+y^2),-1,x]+8 G[1,(2 y)/(1+y^2),1,x]-8 G[1,(2 y)/(1+y^2),1/y,x]-8 G[1,(2 y)/(1+y^2),y,x]-4 G[1,(1+y^2)/(2 y),-1,x]-4 G[1,(1+y^2)/(2 y),1,x]+16 G[1,(1+y^2)/(2 y),1/y,x]+16 G[1,(1+y^2)/(2 y),y,x]+12 G[(1+y^2)/(2 y),-1,-1,x]+12 G[(1+y^2)/(2 y),-1,1,x]-24 G[(1+y^2)/(2 y),-1,1/y,x]-24 G[(1+y^2)/(2 y),-1,y,x]-12 G[(1+y^2)/(2 y),1,-1,x]-12 G[(1+y^2)/(2 y),1,1,x]+24 G[(1+y^2)/(2 y),1,1/y,x]+24 G[(1+y^2)/(2 y),1,y,x])-3 G[-1,-1,-1,-1,x]+3 G[-1,-1,-1,1,x]+2 G[-1,-1,-1,(1+y^2)/(2 y),x]+G[-1,-1,1,-1,x]-G[-1,-1,1,1,x]+6 G[-1,-1,1,(1+y^2)/(2 y),x]-8 G[-1,-1,1/y,(1+y^2)/(2 y),x]-8 G[-1,-1,y,(1+y^2)/(2 y),x]-2 G[-1,-1,(1+y^2)/(2 y),-1,x]+2 G[-1,-1,(1+y^2)/(2 y),1,x]+12 G[-1,-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-3 G[-1,1,-1,-1,x]+3 G[-1,1,-1,1,x]+10 G[-1,1,-1,(1+y^2)/(2 y),x]+5 G[-1,1,1,-1,x]-5 G[-1,1,1,1,x]+6 G[-1,1,1,(1+y^2)/(2 y),x]-16 G[-1,1,1/y,(1+y^2)/(2 y),x]-16 G[-1,1,y,(1+y^2)/(2 y),x]+2 G[-1,1,(1+y^2)/(2 y),-1,x]-2 G[-1,1,(1+y^2)/(2 y),1,x]+12 G[-1,1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[-1,1/y,1/y,(1+y^2)/(2 y),x]+16 G[-1,1/y,y,(1+y^2)/(2 y),x]-24 G[-1,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[-1,y,1/y,(1+y^2)/(2 y),x]+8 G[-1,y,y,(1+y^2)/(2 y),x]-24 G[-1,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[-1,(2 y)/(1+y^2),-1,-1,x]-4 G[-1,(2 y)/(1+y^2),-1,1,x]-8 G[-1,(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-4 G[-1,(2 y)/(1+y^2),1,-1,x]+4 G[-1,(2 y)/(1+y^2),1,1,x]-8 G[-1,(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+8 G[-1,(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+8 G[-1,(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-2 G[-1,(1+y^2)/(2 y),-1,-1,x]+2 G[-1,(1+y^2)/(2 y),-1,1,x]+4 G[-1,(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),1,-1,x]-2 G[-1,(1+y^2)/(2 y),1,1,x]+4 G[-1,(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-16 G[-1,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-16 G[-1,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+5 G[1,-1,-1,-1,x]-5 G[1,-1,-1,1,x]-6 G[1,-1,-1,(1+y^2)/(2 y),x]-3 G[1,-1,1,-1,x]+3 G[1,-1,1,1,x]-10 G[1,-1,1,(1+y^2)/(2 y),x]+16 G[1,-1,1/y,(1+y^2)/(2 y),x]+16 G[1,-1,y,(1+y^2)/(2 y),x]+2 G[1,-1,(1+y^2)/(2 y),-1,x]-2 G[1,-1,(1+y^2)/(2 y),1,x]-12 G[1,-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,1,-1,-1,x]-G[1,1,-1,1,x]-6 G[1,1,-1,(1+y^2)/(2 y),x]-3 G[1,1,1,-1,x]+3 G[1,1,1,1,x]-2 G[1,1,1,(1+y^2)/(2 y),x]+8 G[1,1,1/y,(1+y^2)/(2 y),x]+8 G[1,1,y,(1+y^2)/(2 y),x]-2 G[1,1,(1+y^2)/(2 y),-1,x]+2 G[1,1,(1+y^2)/(2 y),1,x]-12 G[1,1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[1,1/y,1/y,(1+y^2)/(2 y),x]-16 G[1,1/y,y,(1+y^2)/(2 y),x]+24 G[1,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[1,y,1/y,(1+y^2)/(2 y),x]-8 G[1,y,y,(1+y^2)/(2 y),x]+24 G[1,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-4 G[1,(2 y)/(1+y^2),-1,-1,x]+4 G[1,(2 y)/(1+y^2),-1,1,x]+8 G[1,(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]+4 G[1,(2 y)/(1+y^2),1,-1,x]-4 G[1,(2 y)/(1+y^2),1,1,x]+8 G[1,(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]-8 G[1,(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]-8 G[1,(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,-1,x]-2 G[1,(1+y^2)/(2 y),-1,1,x]-4 G[1,(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-2 G[1,(1+y^2)/(2 y),1,-1,x]+2 G[1,(1+y^2)/(2 y),1,1,x]-4 G[1,(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+16 G[1,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+16 G[1,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),-1,-1,-1,x]+6 G[(1+y^2)/(2 y),-1,-1,1,x]+12 G[(1+y^2)/(2 y),-1,-1,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),-1,1,-1,x]-6 G[(1+y^2)/(2 y),-1,1,1,x]+12 G[(1+y^2)/(2 y),-1,1,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),-1,1/y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),-1,y,(1+y^2)/(2 y),x]+6 G[(1+y^2)/(2 y),1,-1,-1,x]-6 G[(1+y^2)/(2 y),1,-1,1,x]-12 G[(1+y^2)/(2 y),1,-1,(1+y^2)/(2 y),x]-6 G[(1+y^2)/(2 y),1,1,-1,x]+6 G[(1+y^2)/(2 y),1,1,1,x]-12 G[(1+y^2)/(2 y),1,1,(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1,1/y,(1+y^2)/(2 y),x]+24 G[(1+y^2)/(2 y),1,y,(1+y^2)/(2 y),x]+1/6 G[-1,x] (-6 \[Pi]^2 G[-I,y]-6 \[Pi]^2 G[I,y]+144 G[-1,-1,-1,y]-144 G[-1,-1,-I,y]-144 G[-1,-1,I,y]+144 G[-1,-1,1,y]-144 G[-1,-I,-1,y]+144 G[-1,-I,-I,y]+144 G[-1,-I,I,y]-144 G[-1,-I,1,y]-144 G[-1,I,-1,y]+144 G[-1,I,-I,y]+144 G[-1,I,I,y]-144 G[-1,I,1,y]+144 G[-1,1,-1,y]-144 G[-1,1,-I,y]-144 G[-1,1,I,y]+144 G[-1,1,1,y]-96 G[0,0,-1,y]+96 G[0,0,-I,y]+96 G[0,0,I,y]-96 G[0,0,1,y]+144 G[0,-I,-1,y]-144 G[0,-I,-I,y]-144 G[0,-I,I,y]+144 G[0,-I,1,y]+144 G[0,I,-1,y]-144 G[0,I,-I,y]-144 G[0,I,I,y]+144 G[0,I,1,y]-144 G[-I,-1,-1,y]+144 G[-I,-1,-I,y]+144 G[-I,-1,I,y]-144 G[-I,-1,1,y]+144 G[-I,0,-1,y]-144 G[-I,0,-I,y]-144 G[-I,0,I,y]+144 G[-I,0,1,y]-144 G[-I,1,-1,y]+144 G[-I,1,-I,y]+144 G[-I,1,I,y]-144 G[-I,1,1,y]-144 G[I,-1,-1,y]+144 G[I,-1,-I,y]+144 G[I,-1,I,y]-144 G[I,-1,1,y]+144 G[I,0,-1,y]-144 G[I,0,-I,y]-144 G[I,0,I,y]+144 G[I,0,1,y]-144 G[I,1,-1,y]+144 G[I,1,-I,y]+144 G[I,1,I,y]-144 G[I,1,1,y]+144 G[1,-1,-1,y]-144 G[1,-1,-I,y]-144 G[1,-1,I,y]+144 G[1,-1,1,y]-144 G[1,-I,-1,y]+144 G[1,-I,-I,y]+144 G[1,-I,I,y]-144 G[1,-I,1,y]-144 G[1,I,-1,y]+144 G[1,I,-I,y]+144 G[1,I,I,y]-144 G[1,I,1,y]+144 G[1,1,-1,y]-144 G[1,1,-I,y]-144 G[1,1,I,y]+144 G[1,1,1,y]+6 \[Pi]^2 Log[2]-21 Zeta[3])+1/2 G[1,x] (-48 G[-1,-1,-1,y]+48 G[-1,-1,-I,y]+48 G[-1,-1,I,y]-48 G[-1,-1,1,y]+48 G[-1,-I,-1,y]-48 G[-1,-I,-I,y]-48 G[-1,-I,I,y]+48 G[-1,-I,1,y]+48 G[-1,I,-1,y]-48 G[-1,I,-I,y]-48 G[-1,I,I,y]+48 G[-1,I,1,y]-48 G[-1,1,-1,y]+48 G[-1,1,-I,y]+48 G[-1,1,I,y]-48 G[-1,1,1,y]+32 G[0,0,-1,y]-32 G[0,0,-I,y]-32 G[0,0,I,y]+32 G[0,0,1,y]-48 G[0,-I,-1,y]+48 G[0,-I,-I,y]+48 G[0,-I,I,y]-48 G[0,-I,1,y]-48 G[0,I,-1,y]+48 G[0,I,-I,y]+48 G[0,I,I,y]-48 G[0,I,1,y]+48 G[-I,-1,-1,y]-48 G[-I,-1,-I,y]-48 G[-I,-1,I,y]+48 G[-I,-1,1,y]-48 G[-I,0,-1,y]+48 G[-I,0,-I,y]+48 G[-I,0,I,y]-48 G[-I,0,1,y]+48 G[-I,1,-1,y]-48 G[-I,1,-I,y]-48 G[-I,1,I,y]+48 G[-I,1,1,y]+48 G[I,-1,-1,y]-48 G[I,-1,-I,y]-48 G[I,-1,I,y]+48 G[I,-1,1,y]-48 G[I,0,-1,y]+48 G[I,0,-I,y]+48 G[I,0,I,y]-48 G[I,0,1,y]+48 G[I,1,-1,y]-48 G[I,1,-I,y]-48 G[I,1,I,y]+48 G[I,1,1,y]-48 G[1,-1,-1,y]+48 G[1,-1,-I,y]+48 G[1,-1,I,y]-48 G[1,-1,1,y]+48 G[1,-I,-1,y]-48 G[1,-I,-I,y]-48 G[1,-I,I,y]+48 G[1,-I,1,y]+48 G[1,I,-1,y]-48 G[1,I,-I,y]-48 G[1,I,I,y]+48 G[1,I,1,y]-48 G[1,1,-1,y]+48 G[1,1,-I,y]+48 G[1,1,I,y]-48 G[1,1,1,y]-2 \[Pi]^2 Log[2]+7 Zeta[3])),MI[7]->eps^2 (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+eps^3 (G[1/y,x] (\[Pi]^2-16 G[0,-1,y]+16 G[0,-I,y]+16 G[0,I,y]-16 G[0,1,y]+12 G[-I,-1,y]-12 G[-I,-I,y]-12 G[-I,I,y]+12 G[-I,1,y]+12 G[I,-1,y]-12 G[I,-I,y]-12 G[I,I,y]+12 G[I,1,y])+G[y,x] (-8 G[0,-1,y]+8 G[0,-I,y]+8 G[0,I,y]-8 G[0,1,y]+12 G[-I,-1,y]-12 G[-I,-I,y]-12 G[-I,I,y]+12 G[-I,1,y]+12 G[I,-1,y]-12 G[I,-I,y]-12 G[I,I,y]+12 G[I,1,y])-1/2 G[-1,x] (\[Pi]^2-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[-I,-1,y]-24 G[-I,-I,y]-24 G[-I,I,y]+24 G[-I,1,y]+24 G[I,-1,y]-24 G[I,-I,y]-24 G[I,I,y]+24 G[I,1,y])-1/2 G[1,x] (\[Pi]^2-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[-I,-1,y]-24 G[-I,-I,y]-24 G[-I,I,y]+24 G[-I,1,y]+24 G[I,-1,y]-24 G[I,-I,y]-24 G[I,I,y]+24 G[I,1,y])-4 G[-1,y] (G[-1,-1,x]+2 G[-1,1,x]-3 G[-1,1/y,x]-3 G[-1,y,x]+3 G[-1,(1+y^2)/(2 y),x]+2 G[1,-1,x]+G[1,1,x]-3 G[1,1/y,x]-3 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]+G[1/y,1/y,x]+2 G[1/y,y,x]-3 G[1/y,(1+y^2)/(2 y),x]+2 G[y,1/y,x]+G[y,y,x]-3 G[y,(1+y^2)/(2 y),x]-2 G[(2 y)/(1+y^2),-1,x]-2 G[(2 y)/(1+y^2),1,x]+2 G[(2 y)/(1+y^2),1/y,x]+2 G[(2 y)/(1+y^2),y,x]+G[(1+y^2)/(2 y),-1,x]+G[(1+y^2)/(2 y),1,x]-G[(1+y^2)/(2 y),1/y,x]-G[(1+y^2)/(2 y),y,x])+4 G[-I,y] (G[-1,-1,x]+2 G[-1,1,x]-3 G[-1,1/y,x]-3 G[-1,y,x]+3 G[-1,(1+y^2)/(2 y),x]+2 G[1,-1,x]+G[1,1,x]-3 G[1,1/y,x]-3 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]+G[1/y,1/y,x]+2 G[1/y,y,x]-3 G[1/y,(1+y^2)/(2 y),x]+2 G[y,1/y,x]+G[y,y,x]-3 G[y,(1+y^2)/(2 y),x]-2 G[(2 y)/(1+y^2),-1,x]-2 G[(2 y)/(1+y^2),1,x]+2 G[(2 y)/(1+y^2),1/y,x]+2 G[(2 y)/(1+y^2),y,x]+G[(1+y^2)/(2 y),-1,x]+G[(1+y^2)/(2 y),1,x]-G[(1+y^2)/(2 y),1/y,x]-G[(1+y^2)/(2 y),y,x])+4 G[I,y] (G[-1,-1,x]+2 G[-1,1,x]-3 G[-1,1/y,x]-3 G[-1,y,x]+3 G[-1,(1+y^2)/(2 y),x]+2 G[1,-1,x]+G[1,1,x]-3 G[1,1/y,x]-3 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]+G[1/y,1/y,x]+2 G[1/y,y,x]-3 G[1/y,(1+y^2)/(2 y),x]+2 G[y,1/y,x]+G[y,y,x]-3 G[y,(1+y^2)/(2 y),x]-2 G[(2 y)/(1+y^2),-1,x]-2 G[(2 y)/(1+y^2),1,x]+2 G[(2 y)/(1+y^2),1/y,x]+2 G[(2 y)/(1+y^2),y,x]+G[(1+y^2)/(2 y),-1,x]+G[(1+y^2)/(2 y),1,x]-G[(1+y^2)/(2 y),1/y,x]-G[(1+y^2)/(2 y),y,x])-4 G[1,y] (G[-1,-1,x]+2 G[-1,1,x]-3 G[-1,1/y,x]-3 G[-1,y,x]+3 G[-1,(1+y^2)/(2 y),x]+2 G[1,-1,x]+G[1,1,x]-3 G[1,1/y,x]-3 G[1,y,x]+3 G[1,(1+y^2)/(2 y),x]+G[1/y,1/y,x]+2 G[1/y,y,x]-3 G[1/y,(1+y^2)/(2 y),x]+2 G[y,1/y,x]+G[y,y,x]-3 G[y,(1+y^2)/(2 y),x]-2 G[(2 y)/(1+y^2),-1,x]-2 G[(2 y)/(1+y^2),1,x]+2 G[(2 y)/(1+y^2),1/y,x]+2 G[(2 y)/(1+y^2),y,x]+G[(1+y^2)/(2 y),-1,x]+G[(1+y^2)/(2 y),1,x]-G[(1+y^2)/(2 y),1/y,x]-G[(1+y^2)/(2 y),y,x])-4 G[-1,-1,-1,x]+4 G[-1,-1,1,x]+4 G[-1,-1,(1+y^2)/(2 y),x]+2 G[-1,1,-1,x]-2 G[-1,1,1,x]+8 G[-1,1,(1+y^2)/(2 y),x]-12 G[-1,1/y,(1+y^2)/(2 y),x]-12 G[-1,y,(1+y^2)/(2 y),x]-2 G[-1,(1+y^2)/(2 y),-1,x]+2 G[-1,(1+y^2)/(2 y),1,x]+12 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[1,-1,-1,x]+2 G[1,-1,1,x]+8 G[1,-1,(1+y^2)/(2 y),x]+4 G[1,1,-1,x]-4 G[1,1,1,x]+4 G[1,1,(1+y^2)/(2 y),x]-12 G[1,1/y,(1+y^2)/(2 y),x]-12 G[1,y,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]+12 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[1/y,1/y,(1+y^2)/(2 y),x]+8 G[1/y,y,(1+y^2)/(2 y),x]-12 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[y,1/y,(1+y^2)/(2 y),x]+4 G[y,y,(1+y^2)/(2 y),x]-12 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+4 G[(2 y)/(1+y^2),-1,-1,x]-4 G[(2 y)/(1+y^2),-1,1,x]-8 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-4 G[(2 y)/(1+y^2),1,-1,x]+4 G[(2 y)/(1+y^2),1,1,x]-8 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+8 G[(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+8 G[(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-2 G[(1+y^2)/(2 y),-1,-1,x]+2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]+4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x])+eps^4 (6 G[-1,1/y,x] (\[Pi]^2-16 G[0,-1,y]+16 G[0,-I,y]+16 G[0,I,y]-16 G[0,1,y]+12 G[-I,-1,y]-12 G[-I,-I,y]-12 G[-I,I,y]+12 G[-I,1,y]+12 G[I,-1,y]-12 G[I,-I,y]-12 G[I,I,y]+12 G[I,1,y])+G[-1,y,x] (-48 G[0,-1,y]+48 G[0,-I,y]+48 G[0,I,y]-48 G[0,1,y]+72 G[-I,-1,y]-72 G[-I,-I,y]-72 G[-I,I,y]+72 G[-I,1,y]+72 G[I,-1,y]-72 G[I,-I,y]-72 G[I,I,y]+72 G[I,1,y])+G[-1,(1+y^2)/(2 y),x] (-3 \[Pi]^2+72 G[0,-1,y]-72 G[0,-I,y]-72 G[0,I,y]+72 G[0,1,y]-56 G[-I,-1,y]+56 G[-I,-I,y]+56 G[-I,I,y]-56 G[-I,1,y]-56 G[I,-1,y]+56 G[I,-I,y]+56 G[I,I,y]-56 G[I,1,y]-16 G[1,-1,y]+16 G[1,-I,y]+16 G[1,I,y]-16 G[1,1,y])-G[1,1,x] (\[Pi]^2-8 G[1,1,y])-G[-1,-1,x] (\[Pi]^2-8 G[-1,-1,y]+8 G[-1,-I,y]+8 G[-1,I,y]-8 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+32 G[-I,-1,y]-32 G[-I,-I,y]-32 G[-I,I,y]+32 G[-I,1,y]+32 G[I,-1,y]-32 G[I,-I,y]-32 G[I,I,y]+32 G[I,1,y]-8 G[1,-1,y]+8 G[1,-I,y]+8 G[1,I,y]-8 G[1,1,y])-2 G[1,-1,x] (\[Pi]^2+4 G[1,-1,y]-4 G[1,-I,y]-4 G[1,I,y]+4 G[1,1,y])-2 G[-1,1,x] (\[Pi]^2+4 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+20 G[-I,-1,y]-20 G[-I,-I,y]-20 G[-I,I,y]+20 G[-I,1,y]+20 G[I,-1,y]-20 G[I,-I,y]-20 G[I,I,y]+20 G[I,1,y]+4 G[1,-1,y]-4 G[1,-I,y]-4 G[1,I,y]+4 G[1,1,y])+6 \[Pi]^2 G[1,1/y,x]-3 \[Pi]^2 G[1,(1+y^2)/(2 y),x]-2 \[Pi]^2 G[1/y,1/y,x]+4 \[Pi]^2 G[1/y,(1+y^2)/(2 y),x]-4 \[Pi]^2 G[y,1/y,x]-8 G[-1,1,y] (2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-8 G[-1,-1,y] (G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+8 G[-1,-I,y] (G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+8 G[-1,I,y] (G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-16 G[1,1,y] (G[1,(1+y^2)/(2 y),x]-G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+2 \[Pi]^2 G[y,(1+y^2)/(2 y),x]+8 G[1,-1,y] (G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[1/y,(1+y^2)/(2 y),x]+2 G[y,(1+y^2)/(2 y),x])-8 G[1,-I,y] (G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[1/y,(1+y^2)/(2 y),x]+2 G[y,(1+y^2)/(2 y),x])-8 G[1,I,y] (G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[1/y,(1+y^2)/(2 y),x]+2 G[y,(1+y^2)/(2 y),x])+2 \[Pi]^2 G[(2 y)/(1+y^2),-1,x]+2 \[Pi]^2 G[(2 y)/(1+y^2),1,x]-4 \[Pi]^2 G[(2 y)/(1+y^2),1/y,x]-\[Pi]^2 G[(1+y^2)/(2 y),-1,x]-\[Pi]^2 G[(1+y^2)/(2 y),1,x]+2 \[Pi]^2 G[(1+y^2)/(2 y),1/y,x]+G[-I,-I,y] (40 G[1,-1,x]+32 G[1,1,x]-72 G[1,1/y,x]-72 G[1,y,x]+56 G[1,(1+y^2)/(2 y),x]+24 G[1/y,1/y,x]+48 G[1/y,y,x]-56 G[1/y,(1+y^2)/(2 y),x]+48 G[y,1/y,x]+24 G[y,y,x]-56 G[y,(1+y^2)/(2 y),x]-48 G[(2 y)/(1+y^2),-1,x]-48 G[(2 y)/(1+y^2),1,x]+48 G[(2 y)/(1+y^2),1/y,x]+48 G[(2 y)/(1+y^2),y,x]+24 G[(1+y^2)/(2 y),-1,x]+24 G[(1+y^2)/(2 y),1,x]-24 G[(1+y^2)/(2 y),1/y,x]-24 G[(1+y^2)/(2 y),y,x])+G[-I,I,y] (40 G[1,-1,x]+32 G[1,1,x]-72 G[1,1/y,x]-72 G[1,y,x]+56 G[1,(1+y^2)/(2 y),x]+24 G[1/y,1/y,x]+48 G[1/y,y,x]-56 G[1/y,(1+y^2)/(2 y),x]+48 G[y,1/y,x]+24 G[y,y,x]-56 G[y,(1+y^2)/(2 y),x]-48 G[(2 y)/(1+y^2),-1,x]-48 G[(2 y)/(1+y^2),1,x]+48 G[(2 y)/(1+y^2),1/y,x]+48 G[(2 y)/(1+y^2),y,x]+24 G[(1+y^2)/(2 y),-1,x]+24 G[(1+y^2)/(2 y),1,x]-24 G[(1+y^2)/(2 y),1/y,x]-24 G[(1+y^2)/(2 y),y,x])+G[I,-I,y] (40 G[1,-1,x]+32 G[1,1,x]-72 G[1,1/y,x]-72 G[1,y,x]+56 G[1,(1+y^2)/(2 y),x]+24 G[1/y,1/y,x]+48 G[1/y,y,x]-56 G[1/y,(1+y^2)/(2 y),x]+48 G[y,1/y,x]+24 G[y,y,x]-56 G[y,(1+y^2)/(2 y),x]-48 G[(2 y)/(1+y^2),-1,x]-48 G[(2 y)/(1+y^2),1,x]+48 G[(2 y)/(1+y^2),1/y,x]+48 G[(2 y)/(1+y^2),y,x]+24 G[(1+y^2)/(2 y),-1,x]+24 G[(1+y^2)/(2 y),1,x]-24 G[(1+y^2)/(2 y),1/y,x]-24 G[(1+y^2)/(2 y),y,x])+G[I,I,y] (40 G[1,-1,x]+32 G[1,1,x]-72 G[1,1/y,x]-72 G[1,y,x]+56 G[1,(1+y^2)/(2 y),x]+24 G[1/y,1/y,x]+48 G[1/y,y,x]-56 G[1/y,(1+y^2)/(2 y),x]+48 G[y,1/y,x]+24 G[y,y,x]-56 G[y,(1+y^2)/(2 y),x]-48 G[(2 y)/(1+y^2),-1,x]-48 G[(2 y)/(1+y^2),1,x]+48 G[(2 y)/(1+y^2),1/y,x]+48 G[(2 y)/(1+y^2),y,x]+24 G[(1+y^2)/(2 y),-1,x]+24 G[(1+y^2)/(2 y),1,x]-24 G[(1+y^2)/(2 y),1/y,x]-24 G[(1+y^2)/(2 y),y,x])+G[0,-1,y] (48 G[1,-1,x]+24 G[1,1,x]-96 G[1,1/y,x]-48 G[1,y,x]+72 G[1,(1+y^2)/(2 y),x]+32 G[1/y,1/y,x]+32 G[1/y,y,x]-80 G[1/y,(1+y^2)/(2 y),x]+64 G[y,1/y,x]+16 G[y,y,x]-64 G[y,(1+y^2)/(2 y),x]-48 G[(2 y)/(1+y^2),-1,x]-48 G[(2 y)/(1+y^2),1,x]+64 G[(2 y)/(1+y^2),1/y,x]+32 G[(2 y)/(1+y^2),y,x]+24 G[(1+y^2)/(2 y),-1,x]+24 G[(1+y^2)/(2 y),1,x]-32 G[(1+y^2)/(2 y),1/y,x]-16 G[(1+y^2)/(2 y),y,x])+G[0,1,y] (48 G[1,-1,x]+24 G[1,1,x]-96 G[1,1/y,x]-48 G[1,y,x]+72 G[1,(1+y^2)/(2 y),x]+32 G[1/y,1/y,x]+32 G[1/y,y,x]-80 G[1/y,(1+y^2)/(2 y),x]+64 G[y,1/y,x]+16 G[y,y,x]-64 G[y,(1+y^2)/(2 y),x]-48 G[(2 y)/(1+y^2),-1,x]-48 G[(2 y)/(1+y^2),1,x]+64 G[(2 y)/(1+y^2),1/y,x]+32 G[(2 y)/(1+y^2),y,x]+24 G[(1+y^2)/(2 y),-1,x]+24 G[(1+y^2)/(2 y),1,x]-32 G[(1+y^2)/(2 y),1/y,x]-16 G[(1+y^2)/(2 y),y,x])+G[0,-I,y] (-48 G[1,-1,x]-24 G[1,1,x]+96 G[1,1/y,x]+48 G[1,y,x]-72 G[1,(1+y^2)/(2 y),x]-32 G[1/y,1/y,x]-32 G[1/y,y,x]+80 G[1/y,(1+y^2)/(2 y),x]-64 G[y,1/y,x]-16 G[y,y,x]+64 G[y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,x]+48 G[(2 y)/(1+y^2),1,x]-64 G[(2 y)/(1+y^2),1/y,x]-32 G[(2 y)/(1+y^2),y,x]-24 G[(1+y^2)/(2 y),-1,x]-24 G[(1+y^2)/(2 y),1,x]+32 G[(1+y^2)/(2 y),1/y,x]+16 G[(1+y^2)/(2 y),y,x])+G[0,I,y] (-48 G[1,-1,x]-24 G[1,1,x]+96 G[1,1/y,x]+48 G[1,y,x]-72 G[1,(1+y^2)/(2 y),x]-32 G[1/y,1/y,x]-32 G[1/y,y,x]+80 G[1/y,(1+y^2)/(2 y),x]-64 G[y,1/y,x]-16 G[y,y,x]+64 G[y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,x]+48 G[(2 y)/(1+y^2),1,x]-64 G[(2 y)/(1+y^2),1/y,x]-32 G[(2 y)/(1+y^2),y,x]-24 G[(1+y^2)/(2 y),-1,x]-24 G[(1+y^2)/(2 y),1,x]+32 G[(1+y^2)/(2 y),1/y,x]+16 G[(1+y^2)/(2 y),y,x])+G[-I,-1,y] (-40 G[1,-1,x]-32 G[1,1,x]+72 G[1,1/y,x]+72 G[1,y,x]-56 G[1,(1+y^2)/(2 y),x]-24 G[1/y,1/y,x]-48 G[1/y,y,x]+56 G[1/y,(1+y^2)/(2 y),x]-48 G[y,1/y,x]-24 G[y,y,x]+56 G[y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,x]+48 G[(2 y)/(1+y^2),1,x]-48 G[(2 y)/(1+y^2),1/y,x]-48 G[(2 y)/(1+y^2),y,x]-24 G[(1+y^2)/(2 y),-1,x]-24 G[(1+y^2)/(2 y),1,x]+24 G[(1+y^2)/(2 y),1/y,x]+24 G[(1+y^2)/(2 y),y,x])+G[-I,1,y] (-40 G[1,-1,x]-32 G[1,1,x]+72 G[1,1/y,x]+72 G[1,y,x]-56 G[1,(1+y^2)/(2 y),x]-24 G[1/y,1/y,x]-48 G[1/y,y,x]+56 G[1/y,(1+y^2)/(2 y),x]-48 G[y,1/y,x]-24 G[y,y,x]+56 G[y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,x]+48 G[(2 y)/(1+y^2),1,x]-48 G[(2 y)/(1+y^2),1/y,x]-48 G[(2 y)/(1+y^2),y,x]-24 G[(1+y^2)/(2 y),-1,x]-24 G[(1+y^2)/(2 y),1,x]+24 G[(1+y^2)/(2 y),1/y,x]+24 G[(1+y^2)/(2 y),y,x])+G[I,-1,y] (-40 G[1,-1,x]-32 G[1,1,x]+72 G[1,1/y,x]+72 G[1,y,x]-56 G[1,(1+y^2)/(2 y),x]-24 G[1/y,1/y,x]-48 G[1/y,y,x]+56 G[1/y,(1+y^2)/(2 y),x]-48 G[y,1/y,x]-24 G[y,y,x]+56 G[y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,x]+48 G[(2 y)/(1+y^2),1,x]-48 G[(2 y)/(1+y^2),1/y,x]-48 G[(2 y)/(1+y^2),y,x]-24 G[(1+y^2)/(2 y),-1,x]-24 G[(1+y^2)/(2 y),1,x]+24 G[(1+y^2)/(2 y),1/y,x]+24 G[(1+y^2)/(2 y),y,x])+G[I,1,y] (-40 G[1,-1,x]-32 G[1,1,x]+72 G[1,1/y,x]+72 G[1,y,x]-56 G[1,(1+y^2)/(2 y),x]-24 G[1/y,1/y,x]-48 G[1/y,y,x]+56 G[1/y,(1+y^2)/(2 y),x]-48 G[y,1/y,x]-24 G[y,y,x]+56 G[y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,x]+48 G[(2 y)/(1+y^2),1,x]-48 G[(2 y)/(1+y^2),1/y,x]-48 G[(2 y)/(1+y^2),y,x]-24 G[(1+y^2)/(2 y),-1,x]-24 G[(1+y^2)/(2 y),1,x]+24 G[(1+y^2)/(2 y),1/y,x]+24 G[(1+y^2)/(2 y),y,x])+G[y,x] (-16 G[-1,-1,-1,y]+16 G[-1,-1,-I,y]+16 G[-1,-1,I,y]-16 G[-1,-1,1,y]-16 G[-1,0,-1,y]+16 G[-1,0,-I,y]+16 G[-1,0,I,y]-16 G[-1,0,1,y]+16 G[-1,-I,-1,y]-16 G[-1,-I,-I,y]-16 G[-1,-I,I,y]+16 G[-1,-I,1,y]+16 G[-1,I,-1,y]-16 G[-1,I,-I,y]-16 G[-1,I,I,y]+16 G[-1,I,1,y]-16 G[-1,1,-1,y]+16 G[-1,1,-I,y]+16 G[-1,1,I,y]-16 G[-1,1,1,y]+32 G[0,0,-1,y]-32 G[0,0,-I,y]-32 G[0,0,I,y]+32 G[0,0,1,y]-48 G[0,-I,-1,y]+48 G[0,-I,-I,y]+48 G[0,-I,I,y]-48 G[0,-I,1,y]-48 G[0,I,-1,y]+48 G[0,I,-I,y]+48 G[0,I,I,y]-48 G[0,I,1,y]+16 G[-I,-1,-1,y]-16 G[-I,-1,-I,y]-16 G[-I,-1,I,y]+16 G[-I,-1,1,y]-64 G[-I,0,-1,y]+64 G[-I,0,-I,y]+64 G[-I,0,I,y]-64 G[-I,0,1,y]+56 G[-I,-I,-1,y]-56 G[-I,-I,-I,y]-56 G[-I,-I,I,y]+56 G[-I,-I,1,y]+56 G[-I,I,-1,y]-56 G[-I,I,-I,y]-56 G[-I,I,I,y]+56 G[-I,I,1,y]+16 G[-I,1,-1,y]-16 G[-I,1,-I,y]-16 G[-I,1,I,y]+16 G[-I,1,1,y]+16 G[I,-1,-1,y]-16 G[I,-1,-I,y]-16 G[I,-1,I,y]+16 G[I,-1,1,y]-64 G[I,0,-1,y]+64 G[I,0,-I,y]+64 G[I,0,I,y]-64 G[I,0,1,y]+56 G[I,-I,-1,y]-56 G[I,-I,-I,y]-56 G[I,-I,I,y]+56 G[I,-I,1,y]+56 G[I,I,-1,y]-56 G[I,I,-I,y]-56 G[I,I,I,y]+56 G[I,I,1,y]+16 G[I,1,-1,y]-16 G[I,1,-I,y]-16 G[I,1,I,y]+16 G[I,1,1,y]-16 G[1,-1,-1,y]+16 G[1,-1,-I,y]+16 G[1,-1,I,y]-16 G[1,-1,1,y]-16 G[1,0,-1,y]+16 G[1,0,-I,y]+16 G[1,0,I,y]-16 G[1,0,1,y]+16 G[1,-I,-1,y]-16 G[1,-I,-I,y]-16 G[1,-I,I,y]+16 G[1,-I,1,y]+16 G[1,I,-1,y]-16 G[1,I,-I,y]-16 G[1,I,I,y]+16 G[1,I,1,y]-16 G[1,1,-1,y]+16 G[1,1,-I,y]+16 G[1,1,I,y]-16 G[1,1,1,y])+G[-I,y] (-3 \[Pi]^2 G[1,x]+4 \[Pi]^2 G[1/y,x]+2 \[Pi]^2 G[y,x]+4 G[-1,-1,-1,x]+20 G[-1,-1,1,x]-24 G[-1,-1,1/y,x]-24 G[-1,-1,y,x]+32 G[-1,-1,(1+y^2)/(2 y),x]+28 G[-1,1,-1,x]+20 G[-1,1,1,x]-48 G[-1,1,1/y,x]-48 G[-1,1,y,x]+40 G[-1,1,(1+y^2)/(2 y),x]+24 G[-1,1/y,1/y,x]+48 G[-1,1/y,y,x]-72 G[-1,1/y,(1+y^2)/(2 y),x]+48 G[-1,y,1/y,x]+24 G[-1,y,y,x]-72 G[-1,y,(1+y^2)/(2 y),x]-24 G[-1,(2 y)/(1+y^2),-1,x]-24 G[-1,(2 y)/(1+y^2),1,x]+24 G[-1,(2 y)/(1+y^2),1/y,x]+24 G[-1,(2 y)/(1+y^2),y,x]+8 G[-1,(1+y^2)/(2 y),-1,x]+16 G[-1,(1+y^2)/(2 y),1,x]-48 G[-1,(1+y^2)/(2 y),1/y,x]-48 G[-1,(1+y^2)/(2 y),y,x]+56 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+20 G[1,-1,-1,x]+28 G[1,-1,1,x]-48 G[1,-1,1/y,x]-48 G[1,-1,y,x]+40 G[1,-1,(1+y^2)/(2 y),x]+20 G[1,1,-1,x]+4 G[1,1,1,x]-24 G[1,1,1/y,x]-24 G[1,1,y,x]+32 G[1,1,(1+y^2)/(2 y),x]+24 G[1,1/y,1/y,x]+48 G[1,1/y,y,x]-72 G[1,1/y,(1+y^2)/(2 y),x]+48 G[1,y,1/y,x]+24 G[1,y,y,x]-72 G[1,y,(1+y^2)/(2 y),x]-24 G[1,(2 y)/(1+y^2),-1,x]-24 G[1,(2 y)/(1+y^2),1,x]+24 G[1,(2 y)/(1+y^2),1/y,x]+24 G[1,(2 y)/(1+y^2),y,x]+16 G[1,(1+y^2)/(2 y),-1,x]+8 G[1,(1+y^2)/(2 y),1,x]-48 G[1,(1+y^2)/(2 y),1/y,x]-48 G[1,(1+y^2)/(2 y),y,x]+56 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[1/y,1/y,1/y,x]-16 G[1/y,1/y,y,x]+24 G[1/y,1/y,(1+y^2)/(2 y),x]-32 G[1/y,y,1/y,x]-16 G[1/y,y,y,x]+48 G[1/y,y,(1+y^2)/(2 y),x]+32 G[1/y,(1+y^2)/(2 y),1/y,x]+40 G[1/y,(1+y^2)/(2 y),y,x]-56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[y,1/y,1/y,x]-32 G[y,1/y,y,x]+48 G[y,1/y,(1+y^2)/(2 y),x]-16 G[y,y,1/y,x]-8 G[y,y,y,x]+24 G[y,y,(1+y^2)/(2 y),x]+40 G[y,(1+y^2)/(2 y),1/y,x]+32 G[y,(1+y^2)/(2 y),y,x]-56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),-1,-1,x]-32 G[(2 y)/(1+y^2),-1,1,x]+48 G[(2 y)/(1+y^2),-1,1/y,x]+48 G[(2 y)/(1+y^2),-1,y,x]-48 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),1,-1,x]-16 G[(2 y)/(1+y^2),1,1,x]+48 G[(2 y)/(1+y^2),1,1/y,x]+48 G[(2 y)/(1+y^2),1,y,x]-48 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),1/y,1/y,x]-32 G[(2 y)/(1+y^2),1/y,y,x]+48 G[(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),y,1/y,x]-16 G[(2 y)/(1+y^2),y,y,x]+48 G[(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1/y,x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),y,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1/y,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),y,x]+8 G[(1+y^2)/(2 y),-1,-1,x]+16 G[(1+y^2)/(2 y),-1,1,x]-24 G[(1+y^2)/(2 y),-1,1/y,x]-24 G[(1+y^2)/(2 y),-1,y,x]+24 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),1,-1,x]+8 G[(1+y^2)/(2 y),1,1,x]-24 G[(1+y^2)/(2 y),1,1/y,x]-24 G[(1+y^2)/(2 y),1,y,x]+24 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),1/y,1/y,x]+16 G[(1+y^2)/(2 y),1/y,y,x]-24 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),y,1/y,x]+8 G[(1+y^2)/(2 y),y,y,x]-24 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1/y,x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),y,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x])+G[I,y] (-3 \[Pi]^2 G[1,x]+4 \[Pi]^2 G[1/y,x]+2 \[Pi]^2 G[y,x]+4 G[-1,-1,-1,x]+20 G[-1,-1,1,x]-24 G[-1,-1,1/y,x]-24 G[-1,-1,y,x]+32 G[-1,-1,(1+y^2)/(2 y),x]+28 G[-1,1,-1,x]+20 G[-1,1,1,x]-48 G[-1,1,1/y,x]-48 G[-1,1,y,x]+40 G[-1,1,(1+y^2)/(2 y),x]+24 G[-1,1/y,1/y,x]+48 G[-1,1/y,y,x]-72 G[-1,1/y,(1+y^2)/(2 y),x]+48 G[-1,y,1/y,x]+24 G[-1,y,y,x]-72 G[-1,y,(1+y^2)/(2 y),x]-24 G[-1,(2 y)/(1+y^2),-1,x]-24 G[-1,(2 y)/(1+y^2),1,x]+24 G[-1,(2 y)/(1+y^2),1/y,x]+24 G[-1,(2 y)/(1+y^2),y,x]+8 G[-1,(1+y^2)/(2 y),-1,x]+16 G[-1,(1+y^2)/(2 y),1,x]-48 G[-1,(1+y^2)/(2 y),1/y,x]-48 G[-1,(1+y^2)/(2 y),y,x]+56 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+20 G[1,-1,-1,x]+28 G[1,-1,1,x]-48 G[1,-1,1/y,x]-48 G[1,-1,y,x]+40 G[1,-1,(1+y^2)/(2 y),x]+20 G[1,1,-1,x]+4 G[1,1,1,x]-24 G[1,1,1/y,x]-24 G[1,1,y,x]+32 G[1,1,(1+y^2)/(2 y),x]+24 G[1,1/y,1/y,x]+48 G[1,1/y,y,x]-72 G[1,1/y,(1+y^2)/(2 y),x]+48 G[1,y,1/y,x]+24 G[1,y,y,x]-72 G[1,y,(1+y^2)/(2 y),x]-24 G[1,(2 y)/(1+y^2),-1,x]-24 G[1,(2 y)/(1+y^2),1,x]+24 G[1,(2 y)/(1+y^2),1/y,x]+24 G[1,(2 y)/(1+y^2),y,x]+16 G[1,(1+y^2)/(2 y),-1,x]+8 G[1,(1+y^2)/(2 y),1,x]-48 G[1,(1+y^2)/(2 y),1/y,x]-48 G[1,(1+y^2)/(2 y),y,x]+56 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[1/y,1/y,1/y,x]-16 G[1/y,1/y,y,x]+24 G[1/y,1/y,(1+y^2)/(2 y),x]-32 G[1/y,y,1/y,x]-16 G[1/y,y,y,x]+48 G[1/y,y,(1+y^2)/(2 y),x]+32 G[1/y,(1+y^2)/(2 y),1/y,x]+40 G[1/y,(1+y^2)/(2 y),y,x]-56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[y,1/y,1/y,x]-32 G[y,1/y,y,x]+48 G[y,1/y,(1+y^2)/(2 y),x]-16 G[y,y,1/y,x]-8 G[y,y,y,x]+24 G[y,y,(1+y^2)/(2 y),x]+40 G[y,(1+y^2)/(2 y),1/y,x]+32 G[y,(1+y^2)/(2 y),y,x]-56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),-1,-1,x]-32 G[(2 y)/(1+y^2),-1,1,x]+48 G[(2 y)/(1+y^2),-1,1/y,x]+48 G[(2 y)/(1+y^2),-1,y,x]-48 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),1,-1,x]-16 G[(2 y)/(1+y^2),1,1,x]+48 G[(2 y)/(1+y^2),1,1/y,x]+48 G[(2 y)/(1+y^2),1,y,x]-48 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),1/y,1/y,x]-32 G[(2 y)/(1+y^2),1/y,y,x]+48 G[(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),y,1/y,x]-16 G[(2 y)/(1+y^2),y,y,x]+48 G[(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1/y,x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),y,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1/y,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),y,x]+8 G[(1+y^2)/(2 y),-1,-1,x]+16 G[(1+y^2)/(2 y),-1,1,x]-24 G[(1+y^2)/(2 y),-1,1/y,x]-24 G[(1+y^2)/(2 y),-1,y,x]+24 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),1,-1,x]+8 G[(1+y^2)/(2 y),1,1,x]-24 G[(1+y^2)/(2 y),1,1/y,x]-24 G[(1+y^2)/(2 y),1,y,x]+24 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),1/y,1/y,x]+16 G[(1+y^2)/(2 y),1/y,y,x]-24 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),y,1/y,x]+8 G[(1+y^2)/(2 y),y,y,x]-24 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1/y,x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),y,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x])+G[-1,y] (-2 \[Pi]^2 G[1/y,x]+2 \[Pi]^2 G[y,x]-4 G[-1,-1,-1,x]-20 G[-1,-1,1,x]+24 G[-1,-1,1/y,x]+24 G[-1,-1,y,x]-32 G[-1,-1,(1+y^2)/(2 y),x]-28 G[-1,1,-1,x]-20 G[-1,1,1,x]+48 G[-1,1,1/y,x]+48 G[-1,1,y,x]-40 G[-1,1,(1+y^2)/(2 y),x]-24 G[-1,1/y,1/y,x]-48 G[-1,1/y,y,x]+72 G[-1,1/y,(1+y^2)/(2 y),x]-48 G[-1,y,1/y,x]-24 G[-1,y,y,x]+72 G[-1,y,(1+y^2)/(2 y),x]+24 G[-1,(2 y)/(1+y^2),-1,x]+24 G[-1,(2 y)/(1+y^2),1,x]-24 G[-1,(2 y)/(1+y^2),1/y,x]-24 G[-1,(2 y)/(1+y^2),y,x]-8 G[-1,(1+y^2)/(2 y),-1,x]-16 G[-1,(1+y^2)/(2 y),1,x]+48 G[-1,(1+y^2)/(2 y),1/y,x]+48 G[-1,(1+y^2)/(2 y),y,x]-56 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-20 G[1,-1,-1,x]-28 G[1,-1,1,x]+48 G[1,-1,1/y,x]+48 G[1,-1,y,x]-40 G[1,-1,(1+y^2)/(2 y),x]-20 G[1,1,-1,x]-4 G[1,1,1,x]+24 G[1,1,1/y,x]+24 G[1,1,y,x]-32 G[1,1,(1+y^2)/(2 y),x]-24 G[1,1/y,1/y,x]-48 G[1,1/y,y,x]+72 G[1,1/y,(1+y^2)/(2 y),x]-48 G[1,y,1/y,x]-24 G[1,y,y,x]+72 G[1,y,(1+y^2)/(2 y),x]+24 G[1,(2 y)/(1+y^2),-1,x]+24 G[1,(2 y)/(1+y^2),1,x]-24 G[1,(2 y)/(1+y^2),1/y,x]-24 G[1,(2 y)/(1+y^2),y,x]-16 G[1,(1+y^2)/(2 y),-1,x]-8 G[1,(1+y^2)/(2 y),1,x]+48 G[1,(1+y^2)/(2 y),1/y,x]+48 G[1,(1+y^2)/(2 y),y,x]-56 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[1/y,1/y,1/y,x]+16 G[1/y,1/y,y,x]-24 G[1/y,1/y,(1+y^2)/(2 y),x]+32 G[1/y,y,1/y,x]+16 G[1/y,y,y,x]-48 G[1/y,y,(1+y^2)/(2 y),x]-32 G[1/y,(1+y^2)/(2 y),1/y,x]-40 G[1/y,(1+y^2)/(2 y),y,x]+56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[y,1/y,1/y,x]+32 G[y,1/y,y,x]-48 G[y,1/y,(1+y^2)/(2 y),x]+16 G[y,y,1/y,x]+8 G[y,y,y,x]-24 G[y,y,(1+y^2)/(2 y),x]-40 G[y,(1+y^2)/(2 y),1/y,x]-32 G[y,(1+y^2)/(2 y),y,x]+56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),-1,-1,x]+32 G[(2 y)/(1+y^2),-1,1,x]-48 G[(2 y)/(1+y^2),-1,1/y,x]-48 G[(2 y)/(1+y^2),-1,y,x]+48 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]+32 G[(2 y)/(1+y^2),1,-1,x]+16 G[(2 y)/(1+y^2),1,1,x]-48 G[(2 y)/(1+y^2),1,1/y,x]-48 G[(2 y)/(1+y^2),1,y,x]+48 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),1/y,1/y,x]+32 G[(2 y)/(1+y^2),1/y,y,x]-48 G[(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+32 G[(2 y)/(1+y^2),y,1/y,x]+16 G[(2 y)/(1+y^2),y,y,x]-48 G[(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1/y,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),y,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1/y,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),y,x]-8 G[(1+y^2)/(2 y),-1,-1,x]-16 G[(1+y^2)/(2 y),-1,1,x]+24 G[(1+y^2)/(2 y),-1,1/y,x]+24 G[(1+y^2)/(2 y),-1,y,x]-24 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),1,-1,x]-8 G[(1+y^2)/(2 y),1,1,x]+24 G[(1+y^2)/(2 y),1,1/y,x]+24 G[(1+y^2)/(2 y),1,y,x]-24 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),1/y,1/y,x]-16 G[(1+y^2)/(2 y),1/y,y,x]+24 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),y,1/y,x]-8 G[(1+y^2)/(2 y),y,y,x]+24 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1/y,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),y,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x])+G[1,y] (-2 \[Pi]^2 G[1/y,x]+2 \[Pi]^2 G[y,x]-4 G[-1,-1,-1,x]-20 G[-1,-1,1,x]+24 G[-1,-1,1/y,x]+24 G[-1,-1,y,x]-32 G[-1,-1,(1+y^2)/(2 y),x]-28 G[-1,1,-1,x]-20 G[-1,1,1,x]+48 G[-1,1,1/y,x]+48 G[-1,1,y,x]-40 G[-1,1,(1+y^2)/(2 y),x]-24 G[-1,1/y,1/y,x]-48 G[-1,1/y,y,x]+72 G[-1,1/y,(1+y^2)/(2 y),x]-48 G[-1,y,1/y,x]-24 G[-1,y,y,x]+72 G[-1,y,(1+y^2)/(2 y),x]+24 G[-1,(2 y)/(1+y^2),-1,x]+24 G[-1,(2 y)/(1+y^2),1,x]-24 G[-1,(2 y)/(1+y^2),1/y,x]-24 G[-1,(2 y)/(1+y^2),y,x]-8 G[-1,(1+y^2)/(2 y),-1,x]-16 G[-1,(1+y^2)/(2 y),1,x]+48 G[-1,(1+y^2)/(2 y),1/y,x]+48 G[-1,(1+y^2)/(2 y),y,x]-56 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-20 G[1,-1,-1,x]-28 G[1,-1,1,x]+48 G[1,-1,1/y,x]+48 G[1,-1,y,x]-40 G[1,-1,(1+y^2)/(2 y),x]-20 G[1,1,-1,x]-4 G[1,1,1,x]+24 G[1,1,1/y,x]+24 G[1,1,y,x]-32 G[1,1,(1+y^2)/(2 y),x]-24 G[1,1/y,1/y,x]-48 G[1,1/y,y,x]+72 G[1,1/y,(1+y^2)/(2 y),x]-48 G[1,y,1/y,x]-24 G[1,y,y,x]+72 G[1,y,(1+y^2)/(2 y),x]+24 G[1,(2 y)/(1+y^2),-1,x]+24 G[1,(2 y)/(1+y^2),1,x]-24 G[1,(2 y)/(1+y^2),1/y,x]-24 G[1,(2 y)/(1+y^2),y,x]-16 G[1,(1+y^2)/(2 y),-1,x]-8 G[1,(1+y^2)/(2 y),1,x]+48 G[1,(1+y^2)/(2 y),1/y,x]+48 G[1,(1+y^2)/(2 y),y,x]-56 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[1/y,1/y,1/y,x]+16 G[1/y,1/y,y,x]-24 G[1/y,1/y,(1+y^2)/(2 y),x]+32 G[1/y,y,1/y,x]+16 G[1/y,y,y,x]-48 G[1/y,y,(1+y^2)/(2 y),x]-32 G[1/y,(1+y^2)/(2 y),1/y,x]-40 G[1/y,(1+y^2)/(2 y),y,x]+56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[y,1/y,1/y,x]+32 G[y,1/y,y,x]-48 G[y,1/y,(1+y^2)/(2 y),x]+16 G[y,y,1/y,x]+8 G[y,y,y,x]-24 G[y,y,(1+y^2)/(2 y),x]-40 G[y,(1+y^2)/(2 y),1/y,x]-32 G[y,(1+y^2)/(2 y),y,x]+56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),-1,-1,x]+32 G[(2 y)/(1+y^2),-1,1,x]-48 G[(2 y)/(1+y^2),-1,1/y,x]-48 G[(2 y)/(1+y^2),-1,y,x]+48 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]+32 G[(2 y)/(1+y^2),1,-1,x]+16 G[(2 y)/(1+y^2),1,1,x]-48 G[(2 y)/(1+y^2),1,1/y,x]-48 G[(2 y)/(1+y^2),1,y,x]+48 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),1/y,1/y,x]+32 G[(2 y)/(1+y^2),1/y,y,x]-48 G[(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+32 G[(2 y)/(1+y^2),y,1/y,x]+16 G[(2 y)/(1+y^2),y,y,x]-48 G[(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1/y,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),y,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1/y,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),y,x]-8 G[(1+y^2)/(2 y),-1,-1,x]-16 G[(1+y^2)/(2 y),-1,1,x]+24 G[(1+y^2)/(2 y),-1,1/y,x]+24 G[(1+y^2)/(2 y),-1,y,x]-24 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),1,-1,x]-8 G[(1+y^2)/(2 y),1,1,x]+24 G[(1+y^2)/(2 y),1,1/y,x]+24 G[(1+y^2)/(2 y),1,y,x]-24 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),1/y,1/y,x]-16 G[(1+y^2)/(2 y),1/y,y,x]+24 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-16 G[(1+y^2)/(2 y),y,1/y,x]-8 G[(1+y^2)/(2 y),y,y,x]+24 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1/y,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),y,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,x])-10 G[-1,-1,-1,-1,x]+10 G[-1,-1,-1,1,x]+4 G[-1,-1,-1,(1+y^2)/(2 y),x]+2 G[-1,-1,1,-1,x]-2 G[-1,-1,1,1,x]+20 G[-1,-1,1,(1+y^2)/(2 y),x]-24 G[-1,-1,1/y,(1+y^2)/(2 y),x]-24 G[-1,-1,y,(1+y^2)/(2 y),x]-8 G[-1,-1,(1+y^2)/(2 y),-1,x]+8 G[-1,-1,(1+y^2)/(2 y),1,x]+32 G[-1,-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-10 G[-1,1,-1,-1,x]+10 G[-1,1,-1,1,x]+28 G[-1,1,-1,(1+y^2)/(2 y),x]+14 G[-1,1,1,-1,x]-14 G[-1,1,1,1,x]+20 G[-1,1,1,(1+y^2)/(2 y),x]-48 G[-1,1,1/y,(1+y^2)/(2 y),x]-48 G[-1,1,y,(1+y^2)/(2 y),x]+4 G[-1,1,(1+y^2)/(2 y),-1,x]-4 G[-1,1,(1+y^2)/(2 y),1,x]+40 G[-1,1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+24 G[-1,1/y,1/y,(1+y^2)/(2 y),x]+48 G[-1,1/y,y,(1+y^2)/(2 y),x]-72 G[-1,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+48 G[-1,y,1/y,(1+y^2)/(2 y),x]+24 G[-1,y,y,(1+y^2)/(2 y),x]-72 G[-1,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+12 G[-1,(2 y)/(1+y^2),-1,-1,x]-12 G[-1,(2 y)/(1+y^2),-1,1,x]-24 G[-1,(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-12 G[-1,(2 y)/(1+y^2),1,-1,x]+12 G[-1,(2 y)/(1+y^2),1,1,x]-24 G[-1,(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+24 G[-1,(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+24 G[-1,(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-8 G[-1,(1+y^2)/(2 y),-1,-1,x]+8 G[-1,(1+y^2)/(2 y),-1,1,x]+8 G[-1,(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+4 G[-1,(1+y^2)/(2 y),1,-1,x]-4 G[-1,(1+y^2)/(2 y),1,1,x]+16 G[-1,(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-48 G[-1,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-48 G[-1,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]+56 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-14 G[1,-1,-1,-1,x]+14 G[1,-1,-1,1,x]+20 G[1,-1,-1,(1+y^2)/(2 y),x]+10 G[1,-1,1,-1,x]-10 G[1,-1,1,1,x]+28 G[1,-1,1,(1+y^2)/(2 y),x]-48 G[1,-1,1/y,(1+y^2)/(2 y),x]-48 G[1,-1,y,(1+y^2)/(2 y),x]-4 G[1,-1,(1+y^2)/(2 y),-1,x]+4 G[1,-1,(1+y^2)/(2 y),1,x]+40 G[1,-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-2 G[1,1,-1,-1,x]+2 G[1,1,-1,1,x]+20 G[1,1,-1,(1+y^2)/(2 y),x]+10 G[1,1,1,-1,x]-10 G[1,1,1,1,x]+4 G[1,1,1,(1+y^2)/(2 y),x]-24 G[1,1,1/y,(1+y^2)/(2 y),x]-24 G[1,1,y,(1+y^2)/(2 y),x]+8 G[1,1,(1+y^2)/(2 y),-1,x]-8 G[1,1,(1+y^2)/(2 y),1,x]+32 G[1,1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+24 G[1,1/y,1/y,(1+y^2)/(2 y),x]+48 G[1,1/y,y,(1+y^2)/(2 y),x]-72 G[1,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+48 G[1,y,1/y,(1+y^2)/(2 y),x]+24 G[1,y,y,(1+y^2)/(2 y),x]-72 G[1,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+12 G[1,(2 y)/(1+y^2),-1,-1,x]-12 G[1,(2 y)/(1+y^2),-1,1,x]-24 G[1,(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-12 G[1,(2 y)/(1+y^2),1,-1,x]+12 G[1,(2 y)/(1+y^2),1,1,x]-24 G[1,(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+24 G[1,(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+24 G[1,(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-4 G[1,(1+y^2)/(2 y),-1,-1,x]+4 G[1,(1+y^2)/(2 y),-1,1,x]+16 G[1,(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+8 G[1,(1+y^2)/(2 y),1,-1,x]-8 G[1,(1+y^2)/(2 y),1,1,x]+8 G[1,(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-48 G[1,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-48 G[1,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]+56 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-8 G[1/y,1/y,1/y,(1+y^2)/(2 y),x]-16 G[1/y,1/y,y,(1+y^2)/(2 y),x]+24 G[1/y,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-32 G[1/y,y,1/y,(1+y^2)/(2 y),x]-16 G[1/y,y,y,(1+y^2)/(2 y),x]+48 G[1/y,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+32 G[1/y,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+40 G[1/y,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-56 G[1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[y,1/y,1/y,(1+y^2)/(2 y),x]-32 G[y,1/y,y,(1+y^2)/(2 y),x]+48 G[y,1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[y,y,1/y,(1+y^2)/(2 y),x]-8 G[y,y,y,(1+y^2)/(2 y),x]+24 G[y,y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+40 G[y,(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+32 G[y,(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-56 G[y,(1+y^2)/(2 y),(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),-1,-1,-1,x]-16 G[(2 y)/(1+y^2),-1,-1,1,x]-16 G[(2 y)/(1+y^2),-1,-1,(1+y^2)/(2 y),x]-8 G[(2 y)/(1+y^2),-1,1,-1,x]+8 G[(2 y)/(1+y^2),-1,1,1,x]-32 G[(2 y)/(1+y^2),-1,1,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,1/y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),-1,y,(1+y^2)/(2 y),x]+8 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),-1,x]-8 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),1,x]-48 G[(2 y)/(1+y^2),-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[(2 y)/(1+y^2),1,-1,-1,x]-8 G[(2 y)/(1+y^2),1,-1,1,x]-32 G[(2 y)/(1+y^2),1,-1,(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),1,1,-1,x]+16 G[(2 y)/(1+y^2),1,1,1,x]-16 G[(2 y)/(1+y^2),1,1,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),1,1/y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),1,y,(1+y^2)/(2 y),x]-8 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),-1,x]+8 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),1,x]-48 G[(2 y)/(1+y^2),1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),1/y,1/y,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),1/y,y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),y,1/y,(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),y,y,(1+y^2)/(2 y),x]+48 G[(2 y)/(1+y^2),y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-16 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,-1,x]+16 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,1,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,-1,x]-16 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,1,x]+32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]-32 G[(2 y)/(1+y^2),(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]+8 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,-1,x]-8 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,1,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]-8 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,-1,x]+8 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,1,x]-16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]+16 G[(2 y)/(1+y^2),(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),-1,-1,-1,x]+8 G[(1+y^2)/(2 y),-1,-1,1,x]+8 G[(1+y^2)/(2 y),-1,-1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),-1,1,-1,x]-4 G[(1+y^2)/(2 y),-1,1,1,x]+16 G[(1+y^2)/(2 y),-1,1,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),-1,1/y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),-1,y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),-1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),1,x]+24 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),1,-1,-1,x]+4 G[(1+y^2)/(2 y),1,-1,1,x]+16 G[(1+y^2)/(2 y),1,-1,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),1,1,-1,x]-8 G[(1+y^2)/(2 y),1,1,1,x]+8 G[(1+y^2)/(2 y),1,1,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),1,1/y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),1,y,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),1,x]+24 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),1/y,1/y,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),1/y,y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),y,1/y,(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),y,y,(1+y^2)/(2 y),x]-24 G[(1+y^2)/(2 y),y,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+8 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,-1,x]-8 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,1,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),-1,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,-1,x]+8 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,1,x]-16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),1/y,(1+y^2)/(2 y),x]+16 G[(1+y^2)/(2 y),(2 y)/(1+y^2),y,(1+y^2)/(2 y),x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,-1,x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,1,x]+8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1/y,(1+y^2)/(2 y),x]-8 G[(1+y^2)/(2 y),(1+y^2)/(2 y),y,(1+y^2)/(2 y),x]+1/2 G[1,x] (32 G[-1,-1,-1,y]-32 G[-1,-1,-I,y]-32 G[-1,-1,I,y]+32 G[-1,-1,1,y]-32 G[-1,-I,-1,y]+32 G[-1,-I,-I,y]+32 G[-1,-I,I,y]-32 G[-1,-I,1,y]-32 G[-1,I,-1,y]+32 G[-1,I,-I,y]+32 G[-1,I,I,y]-32 G[-1,I,1,y]+32 G[-1,1,-1,y]-32 G[-1,1,-I,y]-32 G[-1,1,I,y]+32 G[-1,1,1,y]-96 G[0,0,-1,y]+96 G[0,0,-I,y]+96 G[0,0,I,y]-96 G[0,0,1,y]+144 G[0,-I,-1,y]-144 G[0,-I,-I,y]-144 G[0,-I,I,y]+144 G[0,-I,1,y]+144 G[0,I,-1,y]-144 G[0,I,-I,y]-144 G[0,I,I,y]+144 G[0,I,1,y]-32 G[-I,-1,-1,y]+32 G[-I,-1,-I,y]+32 G[-I,-1,I,y]-32 G[-I,-1,1,y]+144 G[-I,0,-1,y]-144 G[-I,0,-I,y]-144 G[-I,0,I,y]+144 G[-I,0,1,y]-112 G[-I,-I,-1,y]+112 G[-I,-I,-I,y]+112 G[-I,-I,I,y]-112 G[-I,-I,1,y]-112 G[-I,I,-1,y]+112 G[-I,I,-I,y]+112 G[-I,I,I,y]-112 G[-I,I,1,y]-32 G[-I,1,-1,y]+32 G[-I,1,-I,y]+32 G[-I,1,I,y]-32 G[-I,1,1,y]-32 G[I,-1,-1,y]+32 G[I,-1,-I,y]+32 G[I,-1,I,y]-32 G[I,-1,1,y]+144 G[I,0,-1,y]-144 G[I,0,-I,y]-144 G[I,0,I,y]+144 G[I,0,1,y]-112 G[I,-I,-1,y]+112 G[I,-I,-I,y]+112 G[I,-I,I,y]-112 G[I,-I,1,y]-112 G[I,I,-1,y]+112 G[I,I,-I,y]+112 G[I,I,I,y]-112 G[I,I,1,y]-32 G[I,1,-1,y]+32 G[I,1,-I,y]+32 G[I,1,I,y]-32 G[I,1,1,y]+32 G[1,-1,-1,y]-32 G[1,-1,-I,y]-32 G[1,-1,I,y]+32 G[1,-1,1,y]-32 G[1,-I,-1,y]+32 G[1,-I,-I,y]+32 G[1,-I,I,y]-32 G[1,-I,1,y]-32 G[1,I,-1,y]+32 G[1,I,-I,y]+32 G[1,I,I,y]-32 G[1,I,1,y]+32 G[1,1,-1,y]-32 G[1,1,-I,y]-32 G[1,1,I,y]+32 G[1,1,1,y]+6 \[Pi]^2 Log[2]-21 Zeta[3])+1/2 G[-1,x] (-6 \[Pi]^2 G[-I,y]-6 \[Pi]^2 G[I,y]+32 G[-1,-1,-1,y]-32 G[-1,-1,-I,y]-32 G[-1,-1,I,y]+32 G[-1,-1,1,y]-32 G[-1,-I,-1,y]+32 G[-1,-I,-I,y]+32 G[-1,-I,I,y]-32 G[-1,-I,1,y]-32 G[-1,I,-1,y]+32 G[-1,I,-I,y]+32 G[-1,I,I,y]-32 G[-1,I,1,y]+32 G[-1,1,-1,y]-32 G[-1,1,-I,y]-32 G[-1,1,I,y]+32 G[-1,1,1,y]-96 G[0,0,-1,y]+96 G[0,0,-I,y]+96 G[0,0,I,y]-96 G[0,0,1,y]+144 G[0,-I,-1,y]-144 G[0,-I,-I,y]-144 G[0,-I,I,y]+144 G[0,-I,1,y]+144 G[0,I,-1,y]-144 G[0,I,-I,y]-144 G[0,I,I,y]+144 G[0,I,1,y]-32 G[-I,-1,-1,y]+32 G[-I,-1,-I,y]+32 G[-I,-1,I,y]-32 G[-I,-1,1,y]+144 G[-I,0,-1,y]-144 G[-I,0,-I,y]-144 G[-I,0,I,y]+144 G[-I,0,1,y]-112 G[-I,-I,-1,y]+112 G[-I,-I,-I,y]+112 G[-I,-I,I,y]-112 G[-I,-I,1,y]-112 G[-I,I,-1,y]+112 G[-I,I,-I,y]+112 G[-I,I,I,y]-112 G[-I,I,1,y]-32 G[-I,1,-1,y]+32 G[-I,1,-I,y]+32 G[-I,1,I,y]-32 G[-I,1,1,y]-32 G[I,-1,-1,y]+32 G[I,-1,-I,y]+32 G[I,-1,I,y]-32 G[I,-1,1,y]+144 G[I,0,-1,y]-144 G[I,0,-I,y]-144 G[I,0,I,y]+144 G[I,0,1,y]-112 G[I,-I,-1,y]+112 G[I,-I,-I,y]+112 G[I,-I,I,y]-112 G[I,-I,1,y]-112 G[I,I,-1,y]+112 G[I,I,-I,y]+112 G[I,I,I,y]-112 G[I,I,1,y]-32 G[I,1,-1,y]+32 G[I,1,-I,y]+32 G[I,1,I,y]-32 G[I,1,1,y]+32 G[1,-1,-1,y]-32 G[1,-1,-I,y]-32 G[1,-1,I,y]+32 G[1,-1,1,y]-32 G[1,-I,-1,y]+32 G[1,-I,-I,y]+32 G[1,-I,I,y]-32 G[1,-I,1,y]-32 G[1,I,-1,y]+32 G[1,I,-I,y]+32 G[1,I,I,y]-32 G[1,I,1,y]+32 G[1,1,-1,y]-32 G[1,1,-I,y]-32 G[1,1,I,y]+32 G[1,1,1,y]+6 \[Pi]^2 Log[2]-21 Zeta[3])+G[1/y,x] (-16 G[-1,-1,-1,y]+16 G[-1,-1,-I,y]+16 G[-1,-1,I,y]-16 G[-1,-1,1,y]+16 G[-1,0,-1,y]-16 G[-1,0,-I,y]-16 G[-1,0,I,y]+16 G[-1,0,1,y]+16 G[-1,-I,-1,y]-16 G[-1,-I,-I,y]-16 G[-1,-I,I,y]+16 G[-1,-I,1,y]+16 G[-1,I,-1,y]-16 G[-1,I,-I,y]-16 G[-1,I,I,y]+16 G[-1,I,1,y]-16 G[-1,1,-1,y]+16 G[-1,1,-I,y]+16 G[-1,1,I,y]-16 G[-1,1,1,y]+64 G[0,0,-1,y]-64 G[0,0,-I,y]-64 G[0,0,I,y]+64 G[0,0,1,y]-96 G[0,-I,-1,y]+96 G[0,-I,-I,y]+96 G[0,-I,I,y]-96 G[0,-I,1,y]-96 G[0,I,-1,y]+96 G[0,I,-I,y]+96 G[0,I,I,y]-96 G[0,I,1,y]+16 G[-I,-1,-1,y]-16 G[-I,-1,-I,y]-16 G[-I,-1,I,y]+16 G[-I,-1,1,y]-80 G[-I,0,-1,y]+80 G[-I,0,-I,y]+80 G[-I,0,I,y]-80 G[-I,0,1,y]+56 G[-I,-I,-1,y]-56 G[-I,-I,-I,y]-56 G[-I,-I,I,y]+56 G[-I,-I,1,y]+56 G[-I,I,-1,y]-56 G[-I,I,-I,y]-56 G[-I,I,I,y]+56 G[-I,I,1,y]+16 G[-I,1,-1,y]-16 G[-I,1,-I,y]-16 G[-I,1,I,y]+16 G[-I,1,1,y]+16 G[I,-1,-1,y]-16 G[I,-1,-I,y]-16 G[I,-1,I,y]+16 G[I,-1,1,y]-80 G[I,0,-1,y]+80 G[I,0,-I,y]+80 G[I,0,I,y]-80 G[I,0,1,y]+56 G[I,-I,-1,y]-56 G[I,-I,-I,y]-56 G[I,-I,I,y]+56 G[I,-I,1,y]+56 G[I,I,-1,y]-56 G[I,I,-I,y]-56 G[I,I,I,y]+56 G[I,I,1,y]+16 G[I,1,-1,y]-16 G[I,1,-I,y]-16 G[I,1,I,y]+16 G[I,1,1,y]-16 G[1,-1,-1,y]+16 G[1,-1,-I,y]+16 G[1,-1,I,y]-16 G[1,-1,1,y]+16 G[1,0,-1,y]-16 G[1,0,-I,y]-16 G[1,0,I,y]+16 G[1,0,1,y]+16 G[1,-I,-1,y]-16 G[1,-I,-I,y]-16 G[1,-I,I,y]+16 G[1,-I,1,y]+16 G[1,I,-1,y]-16 G[1,I,-I,y]-16 G[1,I,I,y]+16 G[1,I,1,y]-16 G[1,1,-1,y]+16 G[1,1,-I,y]+16 G[1,1,I,y]-16 G[1,1,1,y]-6 \[Pi]^2 Log[2]+21 Zeta[3]))};


(* ::Chapter::Closed:: *)
(*Renormalised Form Factors in GPLs*)


(*stripped renormalised form factors as defined in eq. (6.1)*)
renormalisedFormFactorsGPLS={FRen[1]->(-114300-2160 \[Pi]^2-(6480 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4-(16200 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3-(90720 (-1+y^2)^2)/(1-2 x y+y^2)^2-(9720 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))/3240+1/(54 (1-2 x y+y^2)^4) ((1+y^2)^2 (953-878 y^2+953 y^4)-24 \[Pi]^2 x^5 y (-29+33 y^2-33 y^4+29 y^6)+12 \[Pi]^2 (-29-2 y^2+42 y^4-38 y^6+43 y^8)+32 x^3 y (147-404 y^2-404 y^4+147 y^6+6 \[Pi]^2 (-2+31 y^2-35 y^4+2 y^6))-8 x y (605+423 y^2+423 y^4+605 y^6+3 \[Pi]^2 (-59+39 y^2-15 y^4+67 y^6))+2 x^4 (-8 y^2 (294-845 y^2+294 y^4)+3 \[Pi]^2 (-49-244 y^2+86 y^4+172 y^6+67 y^8))-6 x^2 (4 (49-373 y^2-380 y^4-373 y^6+49 y^8)+\[Pi]^2 (-65+472 y^2+30 y^4-736 y^6+107 y^8)))+8/3 (4+(-4+3 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))-(4 G[-1,x] (12 (1+x^2)+2 (-3 (2+x^2)+3 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])))/(9 x)+(4 G[1,x] (12 (1+x^2)+2 (-3 (2+x^2)+3 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])))/(9 x)-G[-1,y] (2/27 (144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)+(16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) G[1/y,x])/(1-2 x y+y^2)^4-(16 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) G[y,x])/(1-2 x y+y^2)^4-16 G[(1+y^2)/(2 y),x])-G[1,y] (2/27 (144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)+(16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) G[1/y,x])/(1-2 x y+y^2)^4-(16 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) G[y,x])/(1-2 x y+y^2)^4-16 G[(1+y^2)/(2 y),x])-8/3 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-2/27 (-144-(216 (-1+y^2)^2)/(1-2 x y+y^2)^2) G[(1+y^2)/(2 y),x]+(32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)) G[(1+y^2)/(2 y),x])/(9 (1-2 x y+y^2)^2)-G[-I,y] (2/27 (-144-(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) G[1/y,x])/(1-2 x y+y^2)^4-(16 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) G[y,x])/(1-2 x y+y^2)^4+16 G[(1+y^2)/(2 y),x])-G[I,y] (2/27 (-144-(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) G[1/y,x])/(1-2 x y+y^2)^4-(16 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) G[y,x])/(1-2 x y+y^2)^4+16 G[(1+y^2)/(2 y),x])-1/(9 x (1-2 x y+y^2)^3) 2 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[-1,-1,x]+(4 (-3 (2+x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[-1,-1,x])/(9 x)-4/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-1,y]+(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[-1,-1,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-I,y]-(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[-1,-I,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,I,y]-(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[-1,I,y])/(3 (1-2 x y+y^2)^4)+1/(9 x (1-2 x y+y^2)^3) 2 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[-1,1,x]-(4 (-3 (2+x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[-1,1,x])/(9 x)-4/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,y]+(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[-1,1,y])/(3 (1-2 x y+y^2)^4)+1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[-1,(1+y^2)/(2 y),x]+(32 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) G[0,-1,y])/(1-2 x y+y^2)^4+1/(9 (1-2 x y+y^2)^4) 8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) G[0,-1,y]+(32 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) G[0,-I,y])/(1-2 x y+y^2)^4-1/(9 (1-2 x y+y^2)^4) 8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) G[0,-I,y]+(32 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) G[0,I,y])/(1-2 x y+y^2)^4-1/(9 (1-2 x y+y^2)^4) 8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) G[0,I,y]+(32 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) G[0,1,y])/(1-2 x y+y^2)^4+1/(9 (1-2 x y+y^2)^4) 8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) G[0,1,y]+32/3 G[-I,-1,y]-32/3 G[-I,-I,y]-32/3 G[-I,I,y]+32/3 G[-I,1,y]+32/3 G[I,-1,y]-32/3 G[I,-I,y]-32/3 G[I,I,y]+32/3 G[I,1,y]+1/(9 x (1-2 x y+y^2)^3) 2 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[1,-1,x]+(4 (-3 (2+x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[1,-1,x])/(9 x)-4/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,y]+(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[1,-1,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-I,y]-(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[1,-I,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,I,y]-(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[1,I,y])/(3 (1-2 x y+y^2)^4)-1/(9 x (1-2 x y+y^2)^3) 2 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[1,1,x]-(4 (-3 (2+x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[1,1,x])/(9 x)-4/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1,y]+(8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) G[1,1,y])/(3 (1-2 x y+y^2)^4)+G[-1,x] (1/(54 x (1-2 x y+y^2)^4) (16 (1+y^2)^2 (77+52 y^2+77 y^4)-16 x^5 (y+y^3) (267+2 (545+12 \[Pi]^2) y^2+267 y^4)+6 \[Pi]^2 (5-4 y^2+30 y^4-4 y^6+5 y^8)-32 x y (1+y^2) (257+310 y^2+257 y^4+3 \[Pi]^2 (1+y^2)^2)-16 x^3 y (1+y^2) (37+3198 y^2+37 y^4+6 \[Pi]^2 (1+6 y^2+y^4))+4 x^4 (267+3396 y^2+15458 y^4+3396 y^6+267 y^8+6 \[Pi]^2 (3+50 y^4+3 y^8))+x^6 (16 y^2 (267+278 y^2+267 y^4)-3 \[Pi]^2 (9-36 y^2-10 y^4-36 y^6+9 y^8))+x^2 (\[Pi]^2 (-51+588 y^2+270 y^4+588 y^6-51 y^8)-8 (83-3082 y^2-5514 y^4-3082 y^6+83 y^8)))-1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[-1,y]+1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[-I,y]+1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[I,y]-1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) G[1,y]-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,-1,y])/(3 x (1-2 x y+y^2)^4)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,-I,y])/(3 x (1-2 x y+y^2)^4)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,I,y])/(3 x (1-2 x y+y^2)^4)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,y])/(3 x (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,-1,y])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,-I,y])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,I,y])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,1,y])/(3 x)-(16 (1+x^2) G[-I,-1,y])/(3 x)+(16 (1+x^2) G[-I,-I,y])/(3 x)+(16 (1+x^2) G[-I,I,y])/(3 x)-(16 (1+x^2) G[-I,1,y])/(3 x)-(16 (1+x^2) G[I,-1,y])/(3 x)+(16 (1+x^2) G[I,-I,y])/(3 x)+(16 (1+x^2) G[I,I,y])/(3 x)-(16 (1+x^2) G[I,1,y])/(3 x)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,y])/(3 x (1-2 x y+y^2)^4)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-I,y])/(3 x (1-2 x y+y^2)^4)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,I,y])/(3 x (1-2 x y+y^2)^4)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,1,y])/(3 x (1-2 x y+y^2)^4))+G[1,x] (1/(54 x (1-2 x y+y^2)^4) (16 x^5 (y+y^3) (267+2 (545+12 \[Pi]^2) y^2+267 y^4)+32 x y (1+y^2) (257+310 y^2+257 y^4+3 \[Pi]^2 (1+y^2)^2)+16 x^3 y (1+y^2) (37+3198 y^2+37 y^4+6 \[Pi]^2 (1+6 y^2+y^4))-4 x^4 (267+3396 y^2+15458 y^4+3396 y^6+267 y^8+6 \[Pi]^2 (3+50 y^4+3 y^8))-2 (8 (1+y^2)^2 (77+52 y^2+77 y^4)+3 \[Pi]^2 (5-4 y^2+30 y^4-4 y^6+5 y^8))+x^6 (-16 y^2 (267+278 y^2+267 y^4)+3 \[Pi]^2 (9-36 y^2-10 y^4-36 y^6+9 y^8))+x^2 (3 \[Pi]^2 (17-196 y^2-90 y^4-196 y^6+17 y^8)+8 (83-3082 y^2-5514 y^4-3082 y^6+83 y^8)))-1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[1,y]+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,-1,y])/(3 x (1-2 x y+y^2)^4)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,-I,y])/(3 x (1-2 x y+y^2)^4)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,I,y])/(3 x (1-2 x y+y^2)^4)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,y])/(3 x (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,-1,y])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,-I,y])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,I,y])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[0,1,y])/(3 x)+(16 (1+x^2) G[-I,-1,y])/(3 x)-(16 (1+x^2) G[-I,-I,y])/(3 x)-(16 (1+x^2) G[-I,I,y])/(3 x)+(16 (1+x^2) G[-I,1,y])/(3 x)+(16 (1+x^2) G[I,-1,y])/(3 x)-(16 (1+x^2) G[I,-I,y])/(3 x)-(16 (1+x^2) G[I,I,y])/(3 x)+(16 (1+x^2) G[I,1,y])/(3 x)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,y])/(3 x (1-2 x y+y^2)^4)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-I,y])/(3 x (1-2 x y+y^2)^4)-(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,I,y])/(3 x (1-2 x y+y^2)^4)+(4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,1,y])/(3 x (1-2 x y+y^2)^4))+1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[1,(1+y^2)/(2 y),x]+(16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) G[1/y,(1+y^2)/(2 y),x])/(1-2 x y+y^2)^4+1/(9 x (1-2 x y+y^2)^4) 8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) G[1/y,(1+y^2)/(2 y),x]+(16 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) G[y,(1+y^2)/(2 y),x])/(1-2 x y+y^2)^4-1/(9 x (1-2 x y+y^2)^4) 8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) G[y,(1+y^2)/(2 y),x]+(8 (2+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)-(8 (2+x^2) G[(1+y^2)/(2 y),1,x])/(3 x)+G[-I,y] ((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)+1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[1,x]+1/(9 x (1-2 x y+y^2)^4) 8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) G[1/y,x]-1/(9 x (1-2 x y+y^2)^4) 8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) G[y,x]+16/3 G[(1+y^2)/(2 y),x]+(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)+(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,x])/(3 x (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,1/y,x])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,y,x])/(3 x)+(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)-(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,x])/(3 x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,1/y,x])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,y,x])/(3 x)-(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))+G[I,y] ((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)+1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[1,x]+1/(9 x (1-2 x y+y^2)^4) 8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) G[1/y,x]-1/(9 x (1-2 x y+y^2)^4) 8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) G[y,x]+16/3 G[(1+y^2)/(2 y),x]+(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)+(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,x])/(3 x (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,1/y,x])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,y,x])/(3 x)+(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)-(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,x])/(3 x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,1/y,x])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,y,x])/(3 x)-(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))+G[1,y] (-((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))-1/(9 x (1-2 x y+y^2)^4) 8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) G[1/y,x]+1/(9 x (1-2 x y+y^2)^4) 8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) G[y,x]-16/3 G[(1+y^2)/(2 y),x]-(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,x])/(3 x (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,1/y,x])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,y,x])/(3 x)-(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)+(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,x])/(3 x (1-2 x y+y^2)^4)+(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,1/y,x])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,y,x])/(3 x)+(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))+G[-1,y] (-((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))-1/(9 x (1-2 x y+y^2)^3) 4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) G[1,x]-1/(9 x (1-2 x y+y^2)^4) 8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) G[1/y,x]+1/(9 x (1-2 x y+y^2)^4) 8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) G[y,x]-16/3 G[(1+y^2)/(2 y),x]-(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,x])/(3 x (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,1/y,x])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,y,x])/(3 x)-(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)+(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,x])/(3 x (1-2 x y+y^2)^4)+(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,1/y,x])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,y,x])/(3 x)+(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))-32/3 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-(4 (1+x^2) G[-1,-1,-1,x])/(3 x)+((-64 x y (1+y^2)^3-256 x^5 (y^3+y^5)-64 x^3 (y+7 y^3+7 y^5+y^7)+x^2 (-13+308 y^2+306 y^4+308 y^6-13 y^8)+x^6 (-9+36 y^2+74 y^4+36 y^6-9 y^8)+8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)+2 (7+4 y^2+42 y^4+4 y^6+7 y^8)) G[-1,-1,-1,x])/(3 x (1-2 x y+y^2)^4)+(4 (1+x^2) G[-1,-1,1,x])/(3 x)+((64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,-1,1,x])/(3 x (1-2 x y+y^2)^4)+(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,-1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(4 (1+x^2) G[-1,1,-1,x])/(3 x)+((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,1,-1,x])/(x (1-2 x y+y^2)^4)+(4 (1+x^2) G[-1,1,1,x])/(3 x)-((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[-1,1,1,x])/(x (1-2 x y+y^2)^4)+(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[-1,1,(1+y^2)/(2 y),x])/(3 x (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,1/y,(1+y^2)/(2 y),x])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[-1,y,(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[-1,(1+y^2)/(2 y),-1,x])/(3 x)-(8 (1+x^2) G[-1,(1+y^2)/(2 y),1,x])/(3 x)+(16 (1+x^2) G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x])/(3 x)-(4 (1+x^2) G[1,-1,-1,x])/(3 x)+((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,-1,-1,x])/(x (1-2 x y+y^2)^4)+(4 (1+x^2) G[1,-1,1,x])/(3 x)-((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,-1,1,x])/(x (1-2 x y+y^2)^4)-(2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,-1,(1+y^2)/(2 y),x])/(3 x (1-2 x y+y^2)^4)-(4 (1+x^2) G[1,1,-1,x])/(3 x)+((-64 x y (1+y^2)^3-256 x^5 (y^3+y^5)-64 x^3 (y+7 y^3+7 y^5+y^7)+x^2 (-13+308 y^2+306 y^4+308 y^6-13 y^8)+x^6 (-9+36 y^2+74 y^4+36 y^6-9 y^8)+8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)+2 (7+4 y^2+42 y^4+4 y^6+7 y^8)) G[1,1,-1,x])/(3 x (1-2 x y+y^2)^4)+(4 (1+x^2) G[1,1,1,x])/(3 x)+((64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) G[1,1,1,x])/(3 x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 G[1,1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,1/y,(1+y^2)/(2 y),x])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) G[1,y,(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[1,(1+y^2)/(2 y),-1,x])/(3 x)-(8 (1+x^2) G[1,(1+y^2)/(2 y),1,x])/(3 x)-(16 (1+x^2) G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[(1+y^2)/(2 y),-1,-1,x])/(3 x)-(8 (1+x^2) G[(1+y^2)/(2 y),-1,1,x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[(1+y^2)/(2 y),1,-1,x])/(3 x)-(8 (1+x^2) G[(1+y^2)/(2 y),1,1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])/(3 x),FRen[2]->((-1+x^2) (-1+y^2) (68 (-1+y^2) (1-2 x y+y^2)^2+\[Pi]^2 (19-33 y^2-63 y^4+29 y^6+8 x^3 y (5-4 y^2+5 y^4)-24 x (y-8 y^3+y^5)-x^2 (17+61 y^2+43 y^4+23 y^6))))/(3 (1-2 x y+y^2)^4)-(8 (-1+x^2) G[-1,x] (-2+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 x)+(8 (-1+x^2) G[1,x] (-2+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 x)-(56 (-1+x^2) (-1+y^2)^2 G[(1+y^2)/(2 y),x])/(3 (1-2 x y+y^2)^2)+(4 (-1+x^2) G[-1,-1,x])/(3 x)+(2 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[-1,-1,x])/(3 x (1-2 x y+y^2)^3)-(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[-1,-1,y])/(1-2 x y+y^2)^4+(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[-1,-I,y])/(1-2 x y+y^2)^4+(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[-1,I,y])/(1-2 x y+y^2)^4-(4 (-1+x^2) G[-1,1,x])/(3 x)-(2 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[-1,1,x])/(3 x (1-2 x y+y^2)^3)-(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[-1,1,y])/(1-2 x y+y^2)^4-(4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[-1,(1+y^2)/(2 y),x])/(3 x (1-2 x y+y^2)^3)+(8 (-1+y^2) (9-3 y^2-93 y^4+39 y^6+32 x^3 y (2-7 y^2+2 y^4)-8 x^5 y (5-4 y^2+5 y^4)-24 x (y-8 y^3+y^5)-4 x^2 (5+19 y^2-17 y^4+17 y^6)+x^4 (11+79 y^2+25 y^4+29 y^6)) G[0,-1,y])/(3 (1-2 x y+y^2)^4)+(8 (-1+y^2) (-9+3 y^2+93 y^4-39 y^6-32 x^3 y (2-7 y^2+2 y^4)+8 x^5 y (5-4 y^2+5 y^4)+24 x (y-8 y^3+y^5)+4 x^2 (5+19 y^2-17 y^4+17 y^6)-x^4 (11+79 y^2+25 y^4+29 y^6)) G[0,-I,y])/(3 (1-2 x y+y^2)^4)+(8 (-1+y^2) (-9+3 y^2+93 y^4-39 y^6-32 x^3 y (2-7 y^2+2 y^4)+8 x^5 y (5-4 y^2+5 y^4)+24 x (y-8 y^3+y^5)+4 x^2 (5+19 y^2-17 y^4+17 y^6)-x^4 (11+79 y^2+25 y^4+29 y^6)) G[0,I,y])/(3 (1-2 x y+y^2)^4)+(8 (-1+y^2) (9-3 y^2-93 y^4+39 y^6+32 x^3 y (2-7 y^2+2 y^4)-8 x^5 y (5-4 y^2+5 y^4)-24 x (y-8 y^3+y^5)-4 x^2 (5+19 y^2-17 y^4+17 y^6)+x^4 (11+79 y^2+25 y^4+29 y^6)) G[0,1,y])/(3 (1-2 x y+y^2)^4)+(4 (-1+x^2) G[1,-1,x])/(3 x)-(2 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[1,-1,x])/(3 x (1-2 x y+y^2)^3)-(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[1,-1,y])/(1-2 x y+y^2)^4+(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[1,-I,y])/(1-2 x y+y^2)^4+(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[1,I,y])/(1-2 x y+y^2)^4-(4 (-1+x^2) G[1,1,x])/(3 x)+(2 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[1,1,x])/(3 x (1-2 x y+y^2)^3)-(8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 G[1,1,y])/(1-2 x y+y^2)^4+G[1,x] (((-1+x^2)^2 (-196+(196 x^2)/(-1+x^2)-(9 \[Pi]^2 (-1+x^2) (-1+y^2)^4)/(1-2 x y+y^2)^4+(372 (-1+y^2)^2)/(1-2 x y+y^2)^2))/(18 x)+(4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[1,y])/(3 x (1-2 x y+y^2)^3)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,-I,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,I,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[0,-1,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[0,-I,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[0,I,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[0,1,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,-I,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,I,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1,y])/(x (1-2 x y+y^2)^4))+G[-1,x] (((-1+x^2)^2 (196-(196 x^2)/(-1+x^2)+(9 \[Pi]^2 (-1+x^2) (-1+y^2)^4)/(1-2 x y+y^2)^4-(372 (-1+y^2)^2)/(1-2 x y+y^2)^2))/(18 x)+(4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[-1,y])/(3 x (1-2 x y+y^2)^3)-(4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[-I,y])/(3 x (1-2 x y+y^2)^3)-(4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[I,y])/(3 x (1-2 x y+y^2)^3)+(4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) G[1,y])/(3 x (1-2 x y+y^2)^3)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,-I,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,I,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[0,-1,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[0,-I,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[0,I,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[0,1,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,-I,y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,I,y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1,y])/(x (1-2 x y+y^2)^4))+G[-I,y] (-((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2))-(4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[1,x])/(3 x (1-2 x y+y^2)^3)-1/(3 x (1-2 x y+y^2)^4) 8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) G[1/y,x]+1/(3 x (1-2 x y+y^2)^4) 8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) G[y,x]-(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x (1-2 x y+y^2)^4))+G[I,y] (-((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2))-(4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[1,x])/(3 x (1-2 x y+y^2)^3)-1/(3 x (1-2 x y+y^2)^4) 8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) G[1/y,x]+1/(3 x (1-2 x y+y^2)^4) 8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) G[y,x]-(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x (1-2 x y+y^2)^4))+G[1,y] ((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2)+1/(3 x (1-2 x y+y^2)^4) 8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) G[1/y,x]-1/(3 x (1-2 x y+y^2)^4) 8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) G[y,x]+(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x (1-2 x y+y^2)^4))+G[-1,y] ((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2)+(4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[1,x])/(3 x (1-2 x y+y^2)^3)+1/(3 x (1-2 x y+y^2)^4) 8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) G[1/y,x]-1/(3 x (1-2 x y+y^2)^4) 8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) G[y,x]+(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x (1-2 x y+y^2)^4))-(4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) G[1,(1+y^2)/(2 y),x])/(3 x (1-2 x y+y^2)^3)-1/(3 x (1-2 x y+y^2)^4) 8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) G[1/y,(1+y^2)/(2 y),x]+1/(3 x (1-2 x y+y^2)^4) 8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) G[y,(1+y^2)/(2 y),x]-(8 (-1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)+(8 (-1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x)+(3 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,-1,x])/(x (1-2 x y+y^2)^4)-(3 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,1,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(3 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,-1,x])/(x (1-2 x y+y^2)^4)+(3 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,1,x])/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(3 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,-1,x])/(x (1-2 x y+y^2)^4)+(3 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,1,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)+(3 (-1+x^2)^3 (-1+y^2)^4 G[1,1,-1,x])/(x (1-2 x y+y^2)^4)-(3 (-1+x^2)^3 (-1+y^2)^4 G[1,1,1,x])/(x (1-2 x y+y^2)^4)+(6 (-1+x^2)^3 (-1+y^2)^4 G[1,1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 G[1,y,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4),GRen[1]->(-34740-720 \[Pi]^2+(720 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4+(3240 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3+(21600 (-1+y^2)^2)/(1-2 x y+y^2)^2-(3240 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))/1080+1/(54 (1-2 x y+y^2)^4) ((1+y^2)^2 (17+994 y^2+17 y^4)-24 \[Pi]^2 x^5 y (-5-39 y^2+39 y^4+5 y^6)-6 \[Pi]^2 (1+88 y^2+6 y^4-128 y^6+y^8)-8 x y (137+891 y^2+891 y^4+137 y^6+3 \[Pi]^2 (-23-69 y^2+93 y^4+31 y^6))-32 x^3 y (-30+287 y^2+287 y^4-30 y^6+\[Pi]^2 (-33-51 y^2+75 y^4+33 y^6))+4 x^4 (-4 y^2 (60-377 y^2+60 y^4)+3 \[Pi]^2 (-5-152 y^2+16 y^4+152 y^6+5 y^8))+6 x^2 (-40+868 y^2+2456 y^4+868 y^6-40 y^8+\[Pi]^2 (-31-328 y^2+114 y^4+400 y^6+37 y^8)))+8/3 (4+(-2+3 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))-(4 G[-1,x] (12 (1+x^2)+2 (-3 (1+2 x^2)+3 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])))/(9 x)+(4 G[1,x] (12 (1+x^2)+2 (-3 (1+2 x^2)+3 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])))/(9 x)-G[-1,y] ((16 (-1-8 x y+10 y^2+8 x^2 y^2-8 x y^3-y^4))/(3 (-1+2 x y-y^2)^2)+(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) G[1/y,x])/(9 (1-2 x y+y^2)^4)-(16 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) G[y,x])/(9 (1-2 x y+y^2)^4)-16 G[(1+y^2)/(2 y),x])-G[1,y] ((16 (-1-8 x y+10 y^2+8 x^2 y^2-8 x y^3-y^4))/(3 (-1+2 x y-y^2)^2)+(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) G[1/y,x])/(9 (1-2 x y+y^2)^4)-(16 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) G[y,x])/(9 (1-2 x y+y^2)^4)-16 G[(1+y^2)/(2 y),x])-8/3 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-2/27 (-144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2) G[(1+y^2)/(2 y),x]+(8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)) G[(1+y^2)/(2 y),x])/(9 (1-2 x y+y^2)^2)-G[-I,y] (2/27 (-144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) G[1/y,x])/(9 (1-2 x y+y^2)^4)-(16 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) G[y,x])/(9 (1-2 x y+y^2)^4)+16 G[(1+y^2)/(2 y),x])-G[I,y] (2/27 (-144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) G[1/y,x])/(9 (1-2 x y+y^2)^4)-(16 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) G[y,x])/(9 (1-2 x y+y^2)^4)+16 G[(1+y^2)/(2 y),x])-1/(9 x (1-2 x y+y^2)^3) (-24 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)+6 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)-4 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)+4 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)-4 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)+2 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[-1,-1,x]+(4 (-3 (1+2 x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[-1,-1,x])/(9 x)-4/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-1,y]+(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[-1,-1,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-I,y]-(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[-1,-I,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,I,y]-(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[-1,I,y])/(3 (1-2 x y+y^2)^4)-1/(9 x (1-2 x y+y^2)^3) (24 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-6 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+4 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-4 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+4 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-2 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[-1,1,x]-(4 (-3 (1+2 x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[-1,1,x])/(9 x)-4/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,y]+(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[-1,1,y])/(3 (1-2 x y+y^2)^4)+1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[-1,(1+y^2)/(2 y),x]+(32 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) G[0,-1,y])/(9 (1-2 x y+y^2)^4)+(8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) G[0,-1,y])/(9 (1-2 x y+y^2)^4)+(32 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) G[0,-I,y])/(9 (1-2 x y+y^2)^4)-(8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) G[0,-I,y])/(9 (1-2 x y+y^2)^4)+(32 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) G[0,I,y])/(9 (1-2 x y+y^2)^4)-(8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) G[0,I,y])/(9 (1-2 x y+y^2)^4)+(32 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) G[0,1,y])/(9 (1-2 x y+y^2)^4)+(8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) G[0,1,y])/(9 (1-2 x y+y^2)^4)+32/3 G[-I,-1,y]-32/3 G[-I,-I,y]-32/3 G[-I,I,y]+32/3 G[-I,1,y]+32/3 G[I,-1,y]-32/3 G[I,-I,y]-32/3 G[I,I,y]+32/3 G[I,1,y]+1/(9 x (1-2 x y+y^2)^3) 2 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[1,-1,x]+(4 (-3 (1+2 x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[1,-1,x])/(9 x)-4/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,y]+(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[1,-1,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-I,y]-(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[1,-I,y])/(3 (1-2 x y+y^2)^4)-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,I,y]-(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[1,I,y])/(3 (1-2 x y+y^2)^4)-1/(9 x (1-2 x y+y^2)^3) (-24 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+6 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+4 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+4 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+4 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+2 x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[1,1,x]-(4 (-3 (1+2 x^2)+6 (1+x^2) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])) G[1,1,x])/(9 x)-4/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1,y]+(8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) G[1,1,y])/(3 (1-2 x y+y^2)^4)+G[1,x] (1/(54 x (1-2 x y+y^2)^4) (-80 (1+y^2)^2 (4+29 y^2+4 y^4)-64 x^6 y^2 (15+(194+3 \[Pi]^2) y^2+15 y^4)+64 x^5 y (1+y^2) (15+(418+6 \[Pi]^2) y^2+15 y^4)-3 \[Pi]^2 (1+28 y^2+6 y^4+28 y^6+y^8)+16 x^3 y (1+y^2) (493+2286 y^2+493 y^4+6 \[Pi]^2 (1+6 y^2+y^4))+16 x y (1+y^2) (6 \[Pi]^2 (1+y^2)^2+5 (53+190 y^2+53 y^4))-2 x^2 (538+9832 y^2+21948 y^4+9832 y^6+538 y^8+3 \[Pi]^2 (5+44 y^2+126 y^4+44 y^6+5 y^8))+x^4 (\[Pi]^2 (9-324 y^2-714 y^4-324 y^6+9 y^8)-16 (15+1389 y^2+3308 y^4+1389 y^6+15 y^8)))-1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)+3 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)-2 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)+2 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)-2 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)+x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[1,y]-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-1,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-I,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,I,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,-1,y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,-I,y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,I,y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,1,y])/(3 x)+(16 (1+x^2) G[-I,-1,y])/(3 x)-(16 (1+x^2) G[-I,-I,y])/(3 x)-(16 (1+x^2) G[-I,I,y])/(3 x)+(16 (1+x^2) G[-I,1,y])/(3 x)+(16 (1+x^2) G[I,-1,y])/(3 x)-(16 (1+x^2) G[I,-I,y])/(3 x)-(16 (1+x^2) G[I,I,y])/(3 x)+(16 (1+x^2) G[I,1,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-I,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,I,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1,y])/(3 x))+G[-1,x] (1/(54 x (1-2 x y+y^2)^4) (80 (1+y^2)^2 (4+29 y^2+4 y^4)+64 x^6 y^2 (15+(194+3 \[Pi]^2) y^2+15 y^4)-64 x^5 y (1+y^2) (15+(418+6 \[Pi]^2) y^2+15 y^4)+3 \[Pi]^2 (1+28 y^2+6 y^4+28 y^6+y^8)-16 x^3 y (1+y^2) (493+2286 y^2+493 y^4+6 \[Pi]^2 (1+6 y^2+y^4))-16 x y (1+y^2) (6 \[Pi]^2 (1+y^2)^2+5 (53+190 y^2+53 y^4))+2 x^2 (538+9832 y^2+21948 y^4+9832 y^6+538 y^8+3 \[Pi]^2 (5+44 y^2+126 y^4+44 y^6+5 y^8))+x^4 (\[Pi]^2 (-9+324 y^2+714 y^4+324 y^6-9 y^8)+16 (15+1389 y^2+3308 y^4+1389 y^6+15 y^8)))-1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[-1,y]+1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[-I,y]+1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[I,y]-1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) G[1,y]-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-1,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-I,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,I,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,-1,y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,-I,y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,I,y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[0,1,y])/(3 x)-(16 (1+x^2) G[-I,-1,y])/(3 x)+(16 (1+x^2) G[-I,-I,y])/(3 x)+(16 (1+x^2) G[-I,I,y])/(3 x)-(16 (1+x^2) G[-I,1,y])/(3 x)-(16 (1+x^2) G[I,-1,y])/(3 x)+(16 (1+x^2) G[I,-I,y])/(3 x)+(16 (1+x^2) G[I,I,y])/(3 x)-(16 (1+x^2) G[I,1,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-I,y])/(3 x)-(4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,I,y])/(3 x)-(4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1,y])/(3 x))-1/(9 x (1-2 x y+y^2)^3) (48 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-12 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+8 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-8 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+8 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-4 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[1,(1+y^2)/(2 y),x]+(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) G[1/y,(1+y^2)/(2 y),x])/(9 (1-2 x y+y^2)^4)+1/(9 x (1-2 x y+y^2)^4) 8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) G[1/y,(1+y^2)/(2 y),x]+(16 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) G[y,(1+y^2)/(2 y),x])/(9 (1-2 x y+y^2)^4)+(8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) G[y,(1+y^2)/(2 y),x])/(9 x (1-2 x y+y^2)^4)+(8 (1+2 x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)-(8 (1+2 x^2) G[(1+y^2)/(2 y),1,x])/(3 x)+G[-I,y] ((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)-1/(9 x (1-2 x y+y^2)^3) (48 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-12 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+8 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-8 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+8 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-4 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[1,x]+(8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) G[1/y,x])/(9 x (1-2 x y+y^2)^4)+(8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) G[y,x])/(9 x (1-2 x y+y^2)^4)+16/3 G[(1+y^2)/(2 y),x]+(2 (-1+x^2)^2 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1/y,x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,y,x])/(3 x)+(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,x])/(3 x)-(2 (-1+x^2)^2 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1/y,x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,y,x])/(3 x)-(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))+G[I,y] ((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)-1/(9 x (1-2 x y+y^2)^3) (48 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-12 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+8 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-8 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+8 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-4 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[1,x]+(8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) G[1/y,x])/(9 x (1-2 x y+y^2)^4)+(8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) G[y,x])/(9 x (1-2 x y+y^2)^4)+16/3 G[(1+y^2)/(2 y),x]+(2 (-1+x^2)^2 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1/y,x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,y,x])/(3 x)+(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,x])/(3 x)-(2 (-1+x^2)^2 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1/y,x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,y,x])/(3 x)-(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))+G[1,y] (-((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))-(8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) G[1/y,x])/(9 x (1-2 x y+y^2)^4)-(8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) G[y,x])/(9 x (1-2 x y+y^2)^4)-16/3 G[(1+y^2)/(2 y),x]-(2 (-1+x^2)^2 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1/y,x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,y,x])/(3 x)-(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,x])/(3 x)+(2 (-1+x^2)^2 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1/y,x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,y,x])/(3 x)+(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))+G[-1,y] (-((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))-1/(9 x (1-2 x y+y^2)^3) 4 (-12 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)+3 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)-2 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)+2 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)-2 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)+x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) G[1,x]-(8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) G[1/y,x])/(9 x (1-2 x y+y^2)^4)-(8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) G[y,x])/(9 x (1-2 x y+y^2)^4)-16/3 G[(1+y^2)/(2 y),x]-(2 (-1+x^2)^2 (-1+y^2)^4 G[-1,-1,x])/(x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1/y,x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,y,x])/(3 x)-(16 (1+x^2) G[-1,(1+y^2)/(2 y),x])/(3 x)-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,x])/(3 x)+(2 (-1+x^2)^2 (-1+y^2)^4 G[1,1,x])/(x (1-2 x y+y^2)^4)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1/y,x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,y,x])/(3 x)+(16 (1+x^2) G[1,(1+y^2)/(2 y),x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),-1,x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),1,x])/(3 x))-32/3 G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]-(4 (1+x^2) G[-1,-1,-1,x])/(3 x)-((-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-1,-1,x])/(3 x)+(4 (1+x^2) G[-1,-1,1,x])/(3 x)-((-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,-1,1,x])/(3 x)+(2 (-1+x^2)^2 (-1+y^2)^4 G[-1,-1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)-(4 (1+x^2) G[-1,1,-1,x])/(3 x)+((-1+x^2)^2 (-1+y^2)^4 G[-1,1,-1,x])/(x (1-2 x y+y^2)^4)+(4 (1+x^2) G[-1,1,1,x])/(3 x)-((-1+x^2)^2 (-1+y^2)^4 G[-1,1,1,x])/(x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1,(1+y^2)/(2 y),x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,1/y,(1+y^2)/(2 y),x])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[-1,y,(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[-1,(1+y^2)/(2 y),-1,x])/(3 x)-(8 (1+x^2) G[-1,(1+y^2)/(2 y),1,x])/(3 x)+(16 (1+x^2) G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x])/(3 x)-(4 (1+x^2) G[1,-1,-1,x])/(3 x)+((-1+x^2)^2 (-1+y^2)^4 G[1,-1,-1,x])/(x (1-2 x y+y^2)^4)+(4 (1+x^2) G[1,-1,1,x])/(3 x)-((-1+x^2)^2 (-1+y^2)^4 G[1,-1,1,x])/(x (1-2 x y+y^2)^4)-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,-1,(1+y^2)/(2 y),x])/(3 x)-(4 (1+x^2) G[1,1,-1,x])/(3 x)-((-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1,-1,x])/(3 x)+(4 (1+x^2) G[1,1,1,x])/(3 x)-((-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1,1,x])/(3 x)-(2 (-1+x^2)^2 (-1+y^2)^4 G[1,1,(1+y^2)/(2 y),x])/(x (1-2 x y+y^2)^4)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,1/y,(1+y^2)/(2 y),x])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) G[1,y,(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[1,(1+y^2)/(2 y),-1,x])/(3 x)-(8 (1+x^2) G[1,(1+y^2)/(2 y),1,x])/(3 x)-(16 (1+x^2) G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[(1+y^2)/(2 y),-1,-1,x])/(3 x)-(8 (1+x^2) G[(1+y^2)/(2 y),-1,1,x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x])/(3 x)+(8 (1+x^2) G[(1+y^2)/(2 y),1,-1,x])/(3 x)-(8 (1+x^2) G[(1+y^2)/(2 y),1,1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x])/(3 x)+(16 (1+x^2) G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x])/(3 x)-(16 (1+x^2) G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])/(3 x),GRen[2]->-(1/(9 x^2 (1-2 x y+y^2)^4))(-1+x^2) (-3 \[Pi]^2 (-1+y^2)^4-16 (1+y^2)^2 (2-35 y^2+2 y^4)+24 \[Pi]^2 x^5 y (-1-3 y^2+3 y^4+y^6)-16 x y (23+225 y^2+225 y^4+23 y^6)+8 x^3 y (-8 (3+59 y^2+59 y^4+3 y^6)+3 \[Pi]^2 (-5-3 y^2+3 y^4+5 y^6))-4 x^4 (-16 y^2 (3+25 y^2+3 y^4)+3 \[Pi]^2 (-1-16 y^2+16 y^6+y^8))-3 x^2 (-16 (1+49 y^2+148 y^4+49 y^6+y^8)+\[Pi]^2 (-7-12 y^2+6 y^4+4 y^6+9 y^8)))-(16 (-1+x) (1+x) (-1+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 x^2)+(8 (-1+x) (1+x) (1+2 x^2) G[-1,x] (-1+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 x^3)-(8 (-1+x) (1+x) (1+2 x^2) G[1,x] (-1+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 x^3)+(8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2 G[(1+y^2)/(2 y),x])/(3 x^2 (1-2 x y+y^2)^2)-(4 (-1-x^2+2 x^4) G[-1,-1,x])/(3 x^3)-(2 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[-1,-1,x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[-1,-1,y])/(x^2 (1-2 x y+y^2)^4)-(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[-1,-I,y])/(x^2 (1-2 x y+y^2)^4)-(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[-1,I,y])/(x^2 (1-2 x y+y^2)^4)+(4 (-1-x^2+2 x^4) G[-1,1,x])/(3 x^3)+(2 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[-1,1,x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[-1,1,y])/(x^2 (1-2 x y+y^2)^4)+(4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[-1,(1+y^2)/(2 y),x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) G[0,-1,y])/(3 x^2 (1-2 x y+y^2)^4)-(8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) G[0,-I,y])/(3 x^2 (1-2 x y+y^2)^4)-(8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) G[0,I,y])/(3 x^2 (1-2 x y+y^2)^4)+(8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) G[0,1,y])/(3 x^2 (1-2 x y+y^2)^4)-(4 (-1-x^2+2 x^4) G[1,-1,x])/(3 x^3)+(2 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[1,-1,x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[1,-1,y])/(x^2 (1-2 x y+y^2)^4)-(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[1,-I,y])/(x^2 (1-2 x y+y^2)^4)-(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[1,I,y])/(x^2 (1-2 x y+y^2)^4)+(4 (-1-x^2+2 x^4) G[1,1,x])/(3 x^3)-(2 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[1,1,x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (1+x^2) (-1+y^2)^4 G[1,1,y])/(x^2 (1-2 x y+y^2)^4)+G[-1,x] (((1-x^2) (-1+x^2)^2 (-((496 (1+2 x^2))/(-1+x^2)^2)+(12 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4-(48 (-13 (-1+y^2)^2+8 x^3 (y+y^3)+8 x^4 (1-3 y^2+y^4)+x^2 (3-14 y^2+3 y^4)))/((-1+x^2)^2 (1-2 x y+y^2)^2)))/(72 x^3)-(4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[-1,y])/(3 x^3 (1-2 x y+y^2)^3)+(4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[-I,y])/(3 x^3 (1-2 x y+y^2)^3)+(4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[I,y])/(3 x^3 (1-2 x y+y^2)^3)-(4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) G[1,y])/(3 x^3 (1-2 x y+y^2)^3)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,-I,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,I,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[0,-1,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[0,-I,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[0,I,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[0,1,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,-I,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,I,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1,y])/(x^3 (1-2 x y+y^2)^4))+G[1,x] (((1-x^2) (-1+x^2)^2 ((496 (1+2 x^2))/(-1+x^2)^2-(12 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4+(48 (-13 (-1+y^2)^2+8 x^3 (y+y^3)+8 x^4 (1-3 y^2+y^4)+x^2 (3-14 y^2+3 y^4)))/((-1+x^2)^2 (1-2 x y+y^2)^2)))/(72 x^3)-(4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[1,y])/(3 x^3 (1-2 x y+y^2)^3)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,-I,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,I,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[0,-1,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[0,-I,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[0,I,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[0,1,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,-I,y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,I,y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1,y])/(x^3 (1-2 x y+y^2)^4))+G[1,y] (-((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2))-(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 y^5 (3+y^2)-4 x^5 y^4 (15+16 y^2+y^4)+x^4 y (-3+75 y^2+99 y^4+37 y^6)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)-x^3 (-3+48 y^2+86 y^4+56 y^6+5 y^8)) G[1/y,x])/(3 x^3 (1-2 x y+y^2)^4)-(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 (y+3 y^3)-4 x^5 (1+16 y^2+15 y^4)+x^4 (37 y+99 y^3+75 y^5-3 y^7)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x^3 (-5-56 y^2-86 y^4-48 y^6+3 y^8)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)) G[y,x])/(3 x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x^3 (1-2 x y+y^2)^4))+G[-1,y] (-((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2))-(4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[1,x])/(3 x^3 (1-2 x y+y^2)^3)-(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 y^5 (3+y^2)-4 x^5 y^4 (15+16 y^2+y^4)+x^4 y (-3+75 y^2+99 y^4+37 y^6)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)-x^3 (-3+48 y^2+86 y^4+56 y^6+5 y^8)) G[1/y,x])/(3 x^3 (1-2 x y+y^2)^4)-(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 (y+3 y^3)-4 x^5 (1+16 y^2+15 y^4)+x^4 (37 y+99 y^3+75 y^5-3 y^7)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x^3 (-5-56 y^2-86 y^4-48 y^6+3 y^8)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)) G[y,x])/(3 x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x^3 (1-2 x y+y^2)^4))+G[-I,y] ((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2)+(4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[1,x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 y^5 (3+y^2)-4 x^5 y^4 (15+16 y^2+y^4)+x^4 y (-3+75 y^2+99 y^4+37 y^6)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)-x^3 (-3+48 y^2+86 y^4+56 y^6+5 y^8)) G[1/y,x])/(3 x^3 (1-2 x y+y^2)^4)+(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 (y+3 y^3)-4 x^5 (1+16 y^2+15 y^4)+x^4 (37 y+99 y^3+75 y^5-3 y^7)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x^3 (-5-56 y^2-86 y^4-48 y^6+3 y^8)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)) G[y,x])/(3 x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x^3 (1-2 x y+y^2)^4))+G[I,y] ((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2)+(4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[1,x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 y^5 (3+y^2)-4 x^5 y^4 (15+16 y^2+y^4)+x^4 y (-3+75 y^2+99 y^4+37 y^6)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)-x^3 (-3+48 y^2+86 y^4+56 y^6+5 y^8)) G[1/y,x])/(3 x^3 (1-2 x y+y^2)^4)+(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 (y+3 y^3)-4 x^5 (1+16 y^2+15 y^4)+x^4 (37 y+99 y^3+75 y^5-3 y^7)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x^3 (-5-56 y^2-86 y^4-48 y^6+3 y^8)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)) G[y,x])/(3 x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[1,1,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,y,x])/(x^3 (1-2 x y+y^2)^4))+(4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) G[1,(1+y^2)/(2 y),x])/(3 x^3 (1-2 x y+y^2)^3)+(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 y^5 (3+y^2)-4 x^5 y^4 (15+16 y^2+y^4)+x^4 y (-3+75 y^2+99 y^4+37 y^6)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)-x^3 (-3+48 y^2+86 y^4+56 y^6+5 y^8)) G[1/y,(1+y^2)/(2 y),x])/(3 x^3 (1-2 x y+y^2)^4)+(8 (-1+x^2) (-3 y+11 y^3+11 y^5-3 y^7+8 x^6 (y+3 y^3)-4 x^5 (1+16 y^2+15 y^4)+x^4 (37 y+99 y^3+75 y^5-3 y^7)+x^2 (6 y+58 y^3+58 y^5+6 y^7)+x^3 (-5-56 y^2-86 y^4-48 y^6+3 y^8)+x (3-12 y^2-46 y^4-12 y^6+3 y^8)) G[y,(1+y^2)/(2 y),x])/(3 x^3 (1-2 x y+y^2)^4)+(8 (-1+x^2) (1+2 x^2) G[(1+y^2)/(2 y),-1,x])/(3 x^3)+(8 (1+x^2-2 x^4) G[(1+y^2)/(2 y),1,x])/(3 x^3)-((-1+x^2)^3 (-1+y^2)^4 G[-1,-1,-1,x])/(x^3 (1-2 x y+y^2)^4)+((-1+x^2)^3 (-1+y^2)^4 G[-1,-1,1,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,-1,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)+((-1+x^2)^3 (-1+y^2)^4 G[-1,1,-1,x])/(x^3 (1-2 x y+y^2)^4)-((-1+x^2)^3 (-1+y^2)^4 G[-1,1,1,x])/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 G[-1,1,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,1/y,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 G[-1,y,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)+((-1+x^2)^3 (-1+y^2)^4 G[1,-1,-1,x])/(x^3 (1-2 x y+y^2)^4)-((-1+x^2)^3 (-1+y^2)^4 G[1,-1,1,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[1,-1,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)-((-1+x^2)^3 (-1+y^2)^4 G[1,1,-1,x])/(x^3 (1-2 x y+y^2)^4)+((-1+x^2)^3 (-1+y^2)^4 G[1,1,1,x])/(x^3 (1-2 x y+y^2)^4)-(2 (-1+x^2)^3 (-1+y^2)^4 G[1,1,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,1/y,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 G[1,y,(1+y^2)/(2 y),x])/(x^3 (1-2 x y+y^2)^4),FRen[S]->(8 (-32+(32 x^2)/(-1+x^2)+(30 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(60 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+(2 (140-(140 x^2)/(-1+x^2)-(160 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(320 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+1/810 (-24120-1080 \[Pi]^2-(810 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3-(6480 (-1+y^2)^2)/(1-2 x y+y^2)^2-(2430 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))+(2 (-1+x^2) (64+(16 x^4)/(-1+x^2)^2-(80 x^2)/(-1+x^2)-(112 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(32 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2)))-G[-1,y] ((8 (7-16 x y+2 y^2+16 x^2 y^2-16 x y^3+7 y^4))/(3 (-1+2 x y-y^2)^2)-(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) G[1/y,x])/(1-2 x y+y^2)^3+(16 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) G[y,x])/(1-2 x y+y^2)^3)-G[1,y] ((8 (7-16 x y+2 y^2+16 x^2 y^2-16 x y^3+7 y^4))/(3 (-1+2 x y-y^2)^2)-(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) G[1/y,x])/(1-2 x y+y^2)^3+(16 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) G[y,x])/(1-2 x y+y^2)^3)-G[-I,y] (2/27 (-144-(108 (-1+y^2)^2)/(1-2 x y+y^2)^2)+(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) G[1/y,x])/(1-2 x y+y^2)^3+(16 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) G[y,x])/(1-2 x y+y^2)^3)-G[I,y] (2/27 (-144-(108 (-1+y^2)^2)/(1-2 x y+y^2)^2)+(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) G[1/y,x])/(1-2 x y+y^2)^3+(16 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) G[y,x])/(1-2 x y+y^2)^3)+(4-(4 x^2)/(-1+x^2)-(10 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(20 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (56/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (64/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2)))))+(-100+(100 x^2)/(-1+x^2)+(40 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(80 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (14/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2)))))+1/(3 x) 8 (-4 x (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-x^2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2+G[1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2+x^2 G[1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2)-16/3 (-2+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-3 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-G[(1+y^2)/(2 y),x])+(8 (7-16 x y+2 y^2+16 x^2 y^2-16 x y^3+7 y^4) G[(1+y^2)/(2 y),x])/(3 (-1+2 x y-y^2)^2)-32 G[-1,-1,y]+32 G[-1,-I,y]+32 G[-1,I,y]-32 G[-1,1,y]-(32 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) G[0,-1,y])/(1-2 x y+y^2)^3-(32 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) G[0,-I,y])/(1-2 x y+y^2)^3-(32 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) G[0,I,y])/(1-2 x y+y^2)^3-(32 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) G[0,1,y])/(1-2 x y+y^2)^3-32 G[1,-1,y]+32 G[1,-I,y]+32 G[1,I,y]+1/(3 x) 8 (6 x (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])+2 x^2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])+2 G[1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])-2 x^2 G[1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])+(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,-1,x]+x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,-1,x]-(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,1,x]-x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,1,x]+(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,-1,x]+x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,-1,x]-(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,1,x]-x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,1,x])-32 G[1,1,y]-(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) G[1/y,(1+y^2)/(2 y),x])/(1-2 x y+y^2)^3+1/(9 (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)) 40 x^3 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/((4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)) 4 x (-1+x^2) (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/(9 x (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)) 4 (-1+x^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2)) 8 x (-1+x^2) (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+1/(9 x (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2)) 28 (-1+x^2)^2 (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2))) 8 (56-(80 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)-(172 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(20 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+(G[-1,y]+G[1,y]) G[1/y,x]+G[-1,y] G[y,x]+G[1,y] G[y,x]-G[-I,y] (G[1/y,x]+G[y,x])-G[I,y] (G[1/y,x]+G[y,x])-2 G[-1,-1,y]+2 G[-1,-I,y]+2 G[-1,I,y]-2 G[-1,1,y]+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]-2 G[1,-1,y]+2 G[1,-I,y]+2 G[1,I,y]-2 G[1,1,y]-G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (4-(4 x^2)/(-1+x^2))) 8 (8-(80 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)-(172 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(20 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+(G[-1,y]+G[1,y]) G[1/y,x]+G[-1,y] G[y,x]+G[1,y] G[y,x]-G[-I,y] (G[1/y,x]+G[y,x])-G[I,y] (G[1/y,x]+G[y,x])-2 G[-1,-1,y]+2 G[-1,-I,y]+2 G[-1,I,y]-2 G[-1,1,y]+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]-2 G[1,-1,y]+2 G[1,-I,y]+2 G[1,I,y]-2 G[1,1,y]-G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/((4-(4 x^2)/(-1+x^2)) (-1+y^2)) 8 x^2 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (-1+x^2) (4-(4 x^2)/(-1+x^2)) (-1+y^2)) 80 x^4 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (-1+y^2)) 8 (-1+x^2) (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)) 16 x^2 (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)) 56 (-1+x^2) (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (1-y^2)) 4 (1-2 x y+y^2) (8-(80 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)-(172 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(20 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-(16 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) G[y,(1+y^2)/(2 y),x])/(1-2 x y+y^2)^3+(120+(144 x^4)/(-1+x^2)^2-(264 x^2)/(-1+x^2)) ((14 (-1+x^2) (G[-1,x]-G[1,x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 ((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2)))+1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])))+(-36+(36 x^2)/(-1+x^2)) (170/(81 (4-(4 x^2)/(-1+x^2)))-3 (4/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2)))))+2/9 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2))))+1/3 (152/(27 (4-(4 x^2)/(-1+x^2)))+2 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2))))+2 (-(16/(9 (4-(4 x^2)/(-1+x^2))))+(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2))))-(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (2/(4-(4 x^2)/(-1+x^2))-1/(4-(4 x^2)/(-1+x^2)) 32 (G[-1,y] G[(1+y^2)/(2 y),x]-G[-I,y] G[(1+y^2)/(2 y),x]-G[I,y] G[(1+y^2)/(2 y),x]+G[1,y] G[(1+y^2)/(2 y),x]-G[-1,-1,y]+G[-1,-I,y]+G[-1,I,y]-G[-1,1,y]+G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y]-G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]))))+(24-(24 x^2)/(-1+x^2)) (680/(81 (4-(4 x^2)/(-1+x^2)))-3 (16/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2)))))+2/9 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2))))+1/3 (320/(27 (4-(4 x^2)/(-1+x^2)))+2 (16/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2))))-2/9 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2)))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2))-1/(4-(4 x^2)/(-1+x^2)) 32 (G[-1,y] G[(1+y^2)/(2 y),x]-G[-I,y] G[(1+y^2)/(2 y),x]-G[I,y] G[(1+y^2)/(2 y),x]+G[1,y] G[(1+y^2)/(2 y),x]-G[-1,-1,y]+G[-1,-I,y]+G[-1,I,y]-G[-1,1,y]+G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y]-G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]))))-1/(3 x) 4 (12 x-2 G[-1,x]+4 x^2 G[-1,x]+2 G[1,x]-4 x^2 G[1,x]-2 G[-1,-1,x]+2 x^2 G[-1,-1,x]+2 G[-1,1,x]-2 x^2 G[-1,1,x]-2 G[1,-1,x]+2 x^2 G[1,-1,x]+2 G[1,1,x]-2 x^2 G[1,1,x]+G[-1,-1,-1,x]+x^2 G[-1,-1,-1,x]-G[-1,-1,1,x]-x^2 G[-1,-1,1,x]+G[-1,1,-1,x]+x^2 G[-1,1,-1,x]-G[-1,1,1,x]-x^2 G[-1,1,1,x]+G[1,-1,-1,x]+x^2 G[1,-1,-1,x]-G[1,-1,1,x]-x^2 G[1,-1,1,x]+G[1,1,-1,x]+x^2 G[1,1,-1,x]-G[1,1,1,x]-x^2 G[1,1,1,x])-1/(9 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (24+(48 x^4)/(-1+x^2)^2-(72 x^2)/(-1+x^2)) (2 (G[-1,y]+G[1,y]) G[-1,-1,x]+1/6 G[-1,x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])-1/6 G[1,x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])+2 G[-1,y] (G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])+2 G[1,y] (G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])-2 G[-I,y] (G[-1,-1,x]+G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])-2 G[I,y] (G[-1,-1,x]+G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])+G[-1,-1,-1,x]-G[-1,-1,1,x]-2 G[-1,-1,(1+y^2)/(2 y),x]-G[-1,1,-1,x]+G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+4 G[-1,1/y,(1+y^2)/(2 y),x]+4 G[-1,y,(1+y^2)/(2 y),x]-G[1,-1,-1,x]+G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]+2 G[1,1,(1+y^2)/(2 y),x]-4 G[1,1/y,(1+y^2)/(2 y),x]-4 G[1,y,(1+y^2)/(2 y),x])+(-24-(48 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)) ((170 (-1+x^2) (G[-1,x]-G[1,x]))/(81 x (4-(4 x^2)/(-1+x^2)))-3 ((4 (-1+x^2) (G[-1,x]-G[1,x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 (-((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2))))-1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])))+2/9 (-((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2))))-1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x]))+1/3 ((152 (-1+x^2) (G[-1,x]-G[1,x]))/(27 x (4-(4 x^2)/(-1+x^2)))+2 (-((16 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2))))-1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x]))+2 ((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2)))+1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x]))+1/(9 x (4-(4 x^2)/(-1+x^2))) 4 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (4 G[-1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-4 G[1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-2 G[-1,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+2 G[-I,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+2 G[I,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-2 G[1,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+G[-1,-1,-1,x]-G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),-1,x]-2 G[-1,(1+y^2)/(2 y),1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,-1,x]-2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x]))),FRen[P]->(8 (-32+(32 x^2)/(-1+x^2)+(58 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(60 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+(2 (140-(140 x^2)/(-1+x^2)-(320 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(320 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+1/270 (-14760-360 \[Pi]^2+(270 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3+(2160 (-1+y^2)^2)/(1-2 x y+y^2)^2-(1350 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))+(2 (-1+x^2) (-16+(16 x^4)/(-1+x^2)^2-(16 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(32 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2)))-G[-1,y] ((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2)-(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) G[1/y,x])/(-1+2 x y-y^2)^3+(16 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) G[y,x])/(9 (1-2 x y+y^2)^3))-G[1,y] ((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2)-(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) G[1/y,x])/(-1+2 x y-y^2)^3+(16 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) G[y,x])/(9 (1-2 x y+y^2)^3))-G[-I,y] (-((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2))+(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) G[1/y,x])/(-1+2 x y-y^2)^3+(16 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) G[y,x])/(9 (1-2 x y+y^2)^3))-G[I,y] (-((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2))+(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) G[1/y,x])/(-1+2 x y-y^2)^3+(16 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) G[y,x])/(9 (1-2 x y+y^2)^3))+(4-(4 x^2)/(-1+x^2)-(22 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(20 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (56/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (64/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2)))))+(-100+(100 x^2)/(-1+x^2)+(88 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(80 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (14/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2)))))+16/3 (4+3 (-1+G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))+1/(3 x) 8 (-4 x (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2-x^2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2+G[1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2+x^2 G[1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])^2)+(8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4) G[(1+y^2)/(2 y),x])/(3 (-1+2 x y-y^2)^2)-32 G[-1,-1,y]+32 G[-1,-I,y]+32 G[-1,I,y]-32 G[-1,1,y]-(32 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) G[0,-1,y])/(9 (1-2 x y+y^2)^3)-(32 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) G[0,-I,y])/(9 (1-2 x y+y^2)^3)-(32 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) G[0,I,y])/(9 (1-2 x y+y^2)^3)-(32 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) G[0,1,y])/(9 (1-2 x y+y^2)^3)-32 G[1,-1,y]+32 G[1,-I,y]+32 G[1,I,y]-1/(3 x) 8 (-6 x (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x])-(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,-1,x]-x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,-1,x]+(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,1,x]+x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[-1,1,x]-(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,-1,x]-x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,-1,x]+(G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,1,x]+x^2 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]) G[1,1,x])-32 G[1,1,y]-(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) G[1/y,(1+y^2)/(2 y),x])/(-1+2 x y-y^2)^3+1/(9 (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)) 40 x^3 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/(3 (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)) 20 x (-1+x^2) (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+1/(9 x (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)) 20 (-1+x^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2)) 8 x (-1+x^2) (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])+1/(9 x (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2)) 4 (-1+x^2)^2 (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])-2 G[-1,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[-I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[I,y] (G[1,x]-G[1/y,x]-G[y,x])+2 G[1,y] (G[1/y,x]+G[y,x])-G[-1,-1,x]+G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]+2 G[1,(1+y^2)/(2 y),x]-2 G[1/y,(1+y^2)/(2 y),x]-2 G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2))) 8 (8-(80 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)-(148 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(44 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+(G[-1,y]+G[1,y]) G[1/y,x]+G[-1,y] G[y,x]+G[1,y] G[y,x]-G[-I,y] (G[1/y,x]+G[y,x])-G[I,y] (G[1/y,x]+G[y,x])-2 G[-1,-1,y]+2 G[-1,-I,y]+2 G[-1,I,y]-2 G[-1,1,y]+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]-2 G[1,-1,y]+2 G[1,-I,y]+2 G[1,I,y]-2 G[1,1,y]-G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (4-(4 x^2)/(-1+x^2))) 8 (-40-(80 x^4)/(-1+x^2)^2+(120 x^2)/(-1+x^2)-(148 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(44 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+(G[-1,y]+G[1,y]) G[1/y,x]+G[-1,y] G[y,x]+G[1,y] G[y,x]-G[-I,y] (G[1/y,x]+G[y,x])-G[I,y] (G[1/y,x]+G[y,x])-2 G[-1,-1,y]+2 G[-1,-I,y]+2 G[-1,I,y]-2 G[-1,1,y]+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]-2 G[1,-1,y]+2 G[1,-I,y]+2 G[1,I,y]-2 G[1,1,y]-G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/(3 (4-(4 x^2)/(-1+x^2)) (-1+y^2)) 40 x^2 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (-1+x^2) (4-(4 x^2)/(-1+x^2)) (-1+y^2)) 80 x^4 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (4-(4 x^2)/(-1+x^2)) (-1+y^2)) 40 (-1+x^2) (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)) 16 x^2 (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])+1/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)) 8 (-1+x^2) (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-1/(9 (4-(4 x^2)/(-1+x^2)) (1-y^2)) 4 (1-2 x y+y^2) (-40-(80 x^4)/(-1+x^2)^2+(120 x^2)/(-1+x^2)-(148 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(44 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/4)+G[-I,y] (G[1/y,x]-G[y,x])+G[I,y] (G[1/y,x]-G[y,x])+G[-1,y] (-G[1/y,x]+G[y,x])+G[1,y] (-G[1/y,x]+G[y,x])+2 G[0,-1,y]-2 G[0,-I,y]-2 G[0,I,y]+2 G[0,1,y]+G[1/y,(1+y^2)/(2 y),x]-G[y,(1+y^2)/(2 y),x])-(16 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) G[y,(1+y^2)/(2 y),x])/(9 (1-2 x y+y^2)^3)+(72+(144 x^4)/(-1+x^2)^2-(216 x^2)/(-1+x^2)) ((14 (-1+x^2) (G[-1,x]-G[1,x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 ((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2)))+1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])))+(-36+(36 x^2)/(-1+x^2)) (170/(81 (4-(4 x^2)/(-1+x^2)))-3 (4/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2)))))+2/9 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2))))+1/3 (152/(27 (4-(4 x^2)/(-1+x^2)))+2 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2))))+2 (-(16/(9 (4-(4 x^2)/(-1+x^2))))+(8 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(3 (4-(4 x^2)/(-1+x^2))))-(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (2/(4-(4 x^2)/(-1+x^2))-1/(4-(4 x^2)/(-1+x^2)) 32 (G[-1,y] G[(1+y^2)/(2 y),x]-G[-I,y] G[(1+y^2)/(2 y),x]-G[I,y] G[(1+y^2)/(2 y),x]+G[1,y] G[(1+y^2)/(2 y),x]-G[-1,-1,y]+G[-1,-I,y]+G[-1,I,y]-G[-1,1,y]+G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y]-G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]))))+(24-(24 x^2)/(-1+x^2)) (680/(81 (4-(4 x^2)/(-1+x^2)))-3 (16/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2)))))+2/9 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2))))+1/3 (320/(27 (4-(4 x^2)/(-1+x^2)))+2 (16/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2))))-2/9 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2)))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (G[-1,y]-G[-I,y]-G[I,y]+G[1,y]-G[(1+y^2)/(2 y),x]))/(4-(4 x^2)/(-1+x^2))-1/(4-(4 x^2)/(-1+x^2)) 32 (G[-1,y] G[(1+y^2)/(2 y),x]-G[-I,y] G[(1+y^2)/(2 y),x]-G[I,y] G[(1+y^2)/(2 y),x]+G[1,y] G[(1+y^2)/(2 y),x]-G[-1,-1,y]+G[-1,-I,y]+G[-1,I,y]-G[-1,1,y]+G[-I,-1,y]-G[-I,-I,y]-G[-I,I,y]+G[-I,1,y]+G[I,-1,y]-G[I,-I,y]-G[I,I,y]+G[I,1,y]-G[1,-1,y]+G[1,-I,y]+G[1,I,y]-G[1,1,y]-G[(1+y^2)/(2 y),(1+y^2)/(2 y),x]))))-1/(3 x) 4 (12 x+2 G[-1,x]-2 G[1,x]+G[-1,-1,-1,x]+x^2 G[-1,-1,-1,x]-G[-1,-1,1,x]-x^2 G[-1,-1,1,x]+G[-1,1,-1,x]+x^2 G[-1,1,-1,x]-G[-1,1,1,x]-x^2 G[-1,1,1,x]+G[1,-1,-1,x]+x^2 G[1,-1,-1,x]-G[1,-1,1,x]-x^2 G[1,-1,1,x]+G[1,1,-1,x]+x^2 G[1,1,-1,x]-G[1,1,1,x]-x^2 G[1,1,1,x])-1/(9 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (24+(48 x^4)/(-1+x^2)^2-(72 x^2)/(-1+x^2)) (2 (G[-1,y]+G[1,y]) G[-1,-1,x]+1/6 G[-1,x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])-1/6 G[1,x] (\[Pi]^2+24 G[-1,-1,y]-24 G[-1,-I,y]-24 G[-1,I,y]+24 G[-1,1,y]-24 G[0,-1,y]+24 G[0,-I,y]+24 G[0,I,y]-24 G[0,1,y]+24 G[1,-1,y]-24 G[1,-I,y]-24 G[1,I,y]+24 G[1,1,y])+2 G[-1,y] (G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])+2 G[1,y] (G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])-2 G[-I,y] (G[-1,-1,x]+G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])-2 G[I,y] (G[-1,-1,x]+G[-1,1,x]-2 G[-1,1/y,x]-2 G[-1,y,x]-G[1,-1,x]-G[1,1,x]+2 G[1,1/y,x]+2 G[1,y,x])+G[-1,-1,-1,x]-G[-1,-1,1,x]-2 G[-1,-1,(1+y^2)/(2 y),x]-G[-1,1,-1,x]+G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+4 G[-1,1/y,(1+y^2)/(2 y),x]+4 G[-1,y,(1+y^2)/(2 y),x]-G[1,-1,-1,x]+G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]+2 G[1,1,(1+y^2)/(2 y),x]-4 G[1,1/y,(1+y^2)/(2 y),x]-4 G[1,y,(1+y^2)/(2 y),x])+(-24-(48 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)) ((170 (-1+x^2) (G[-1,x]-G[1,x]))/(81 x (4-(4 x^2)/(-1+x^2)))-3 ((4 (-1+x^2) (G[-1,x]-G[1,x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 (-((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2))))-1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])))+2/9 (-((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2))))-1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x]))+1/3 ((152 (-1+x^2) (G[-1,x]-G[1,x]))/(27 x (4-(4 x^2)/(-1+x^2)))+2 (-((16 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2))))-1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x]))+2 ((4 (-1+x^2) (G[-1,x]-G[1,x]))/(9 x (4-(4 x^2)/(-1+x^2)))+1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x]))+1/(9 x (4-(4 x^2)/(-1+x^2))) 4 (-1+x^2) (2 G[-1,y] G[1,x]-2 G[-I,y] G[1,x]-2 G[I,y] G[1,x]+2 G[1,x] G[1,y]-2 G[-1,x] (G[-1,y]-G[-I,y]-G[I,y]+G[1,y])+G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+1/(3 x (4-(4 x^2)/(-1+x^2))) 2 (-1+x^2) (4 G[-1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-4 G[1,x] (G[-1,-1,y]-G[-1,-I,y]-G[-1,I,y]+G[-1,1,y]-G[-I,-1,y]+G[-I,-I,y]+G[-I,I,y]-G[-I,1,y]-G[I,-1,y]+G[I,-I,y]+G[I,I,y]-G[I,1,y]+G[1,-1,y]-G[1,-I,y]-G[1,I,y]+G[1,1,y])-2 G[-1,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+2 G[-I,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+2 G[I,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])-2 G[1,y] (G[-1,-1,x]-G[-1,1,x]+2 G[-1,(1+y^2)/(2 y),x]+G[1,-1,x]-G[1,1,x]-2 G[1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,x]-2 G[(1+y^2)/(2 y),1,x])+G[-1,-1,-1,x]-G[-1,-1,1,x]+2 G[-1,-1,(1+y^2)/(2 y),x]+G[-1,1,-1,x]-G[-1,1,1,x]-2 G[-1,1,(1+y^2)/(2 y),x]+2 G[-1,(1+y^2)/(2 y),-1,x]-2 G[-1,(1+y^2)/(2 y),1,x]+4 G[-1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+G[1,-1,-1,x]-G[1,-1,1,x]+2 G[1,-1,(1+y^2)/(2 y),x]+G[1,1,-1,x]-G[1,1,1,x]-2 G[1,1,(1+y^2)/(2 y),x]+2 G[1,(1+y^2)/(2 y),-1,x]-2 G[1,(1+y^2)/(2 y),1,x]-4 G[1,(1+y^2)/(2 y),(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),-1,-1,x]-2 G[(1+y^2)/(2 y),-1,1,x]+4 G[(1+y^2)/(2 y),-1,(1+y^2)/(2 y),x]+2 G[(1+y^2)/(2 y),1,-1,x]-2 G[(1+y^2)/(2 y),1,1,x]-4 G[(1+y^2)/(2 y),1,(1+y^2)/(2 y),x]+4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),-1,x]-4 G[(1+y^2)/(2 y),(1+y^2)/(2 y),1,x])))};


(* ::Chapter::Closed:: *)
(*Renormalised Form Factors in Classical Polylogarithms*)


renormalisedFormFactorsClassicalPolylogs={
FRen[1]->(-114300-2160 \[Pi]^2-(6480 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4-(16200 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3-(90720 (-1+y^2)^2)/(1-2 x y+y^2)^2-(9720 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))/3240+(1/(54 (1-2 x y+y^2)^4))((1+y^2)^2 (953-878 y^2+953 y^4)-24 \[Pi]^2 x^5 y (-29+33 y^2-33 y^4+29 y^6)+12 \[Pi]^2 (-29-2 y^2+42 y^4-38 y^6+43 y^8)+32 x^3 y (147-404 y^2-404 y^4+147 y^6+6 \[Pi]^2 (-2+31 y^2-35 y^4+2 y^6))-8 x y (605+423 y^2+423 y^4+605 y^6+3 \[Pi]^2 (-59+39 y^2-15 y^4+67 y^6))+2 x^4 (-8 y^2 (294-845 y^2+294 y^4)+3 \[Pi]^2 (-49-244 y^2+86 y^4+172 y^6+67 y^8))-6 x^2 (4 (49-373 y^2-380 y^4-373 y^6+49 y^8)+\[Pi]^2 (-65+472 y^2+30 y^4-736 y^6+107 y^8)))-(1/(9 x (1-2 x y+y^2)^3))(-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) Log[1-x]^2+(2 (1+x^2) Log[1-x]^3)/(9 x)+(1/(18 x (1-2 x y+y^2)^4))(64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) Log[1-x]^3-(1/(9 x (1-2 x y+y^2)^3))(-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) Log[1+x]^2-(2 (1+x^2) Log[1+x]^3)/(9 x)+(1/(18 x (1-2 x y+y^2)^4))(-64 x y (1+y^2)^3-256 x^5 (y^3+y^5)-64 x^3 (y+7 y^3+7 y^5+y^7)+x^2 (-13+308 y^2+306 y^4+308 y^6-13 y^8)+x^6 (-9+36 y^2+74 y^4+36 y^6-9 y^8)+8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)+2 (7+4 y^2+42 y^4+4 y^6+7 y^8)) Log[1+x]^3-2/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1-y]^2+(1/(3 (1-2 x y+y^2)^4))4 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) Log[1-y]^2-16/3 Log[1-I y]^2-16/3 Log[1+I y]^2-2/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1+y]^2+(1/(3 (1-2 x y+y^2)^4))4 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) Log[1+y]^2-8/3 Log[-((-1+y^2)/(1-2 x y+y^2))]^2-(2 Log[1-x]^2 (-3 (2+x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]))/(9 x)+(2 Log[1+x]^2 (-3 (2+x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]))/(9 x)+8/3 (4+Log[-((-1+y^2)/(1-2 x y+y^2))] (-4+3 Log[-((-1+y^2)/(1-2 x y+y^2))]))+(4 Log[1-x] (12 (1+x^2)+2 Log[-((-1+y^2)/(1-2 x y+y^2))] (-3 (2+x^2)+3 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))])))/(9 x)-(4 Log[1+x] (12 (1+x^2)+2 Log[-((-1+y^2)/(1-2 x y+y^2))] (-3 (2+x^2)+3 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))])))/(9 x)-Log[1-y] (2/27 (144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) Log[1-x/y])/(1-2 x y+y^2)^4+(1/((1-2 x y+y^2)^4))16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) Log[1-x y]-16 Log[1-(2 x y)/(1+y^2)])-Log[1+y] (2/27 (144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) Log[1-x/y])/(1-2 x y+y^2)^4+(1/((1-2 x y+y^2)^4))16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) Log[1-x y]-16 Log[1-(2 x y)/(1+y^2)])-2/27 (-144-(216 (-1+y^2)^2)/(1-2 x y+y^2)^2) Log[1-(2 x y)/(1+y^2)]+(32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)) Log[1-(2 x y)/(1+y^2)])/(9 (1-2 x y+y^2)^2)-16/3 Log[1-(2 x y)/(1+y^2)]^2-Log[1-I y] (2/27 (-144-(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) Log[1-x/y])/(1-2 x y+y^2)^4-(1/((1-2 x y+y^2)^4))16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) Log[1-x y]+16 Log[1-(2 x y)/(1+y^2)])-Log[1+I y] (2/27 (-144-(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) Log[1-x/y])/(1-2 x y+y^2)^4-(1/((1-2 x y+y^2)^4))16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) Log[1-x y]+16 Log[1-(2 x y)/(1+y^2)])+(1/(9 x (1-2 x y+y^2)^3))2 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(9 x))4 (-3 (2+x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(1/(9 x (1-2 x y+y^2)^3))2 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+(1/(9 x))4 (-3 (2+x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(32 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) PolyLog[2,-y])/(1-2 x y+y^2)^4-(1/(9 (1-2 x y+y^2)^4))8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) PolyLog[2,-y]-(1/((1-2 x y+y^2)^4))32 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) PolyLog[2,-I y]+(1/(9 (1-2 x y+y^2)^4))8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) PolyLog[2,-I y]-(1/((1-2 x y+y^2)^4))32 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) PolyLog[2,I y]+(1/(9 (1-2 x y+y^2)^4))8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) PolyLog[2,I y]-(32 (x-y) y (3-12 y^2+8 x^3 y^3+5 y^4-4 y^6-2 x^2 y^2 (5+7 y^2)+x (3 y+14 y^3+7 y^5)) PolyLog[2,y])/(1-2 x y+y^2)^4-(1/(9 (1-2 x y+y^2)^4))8 (-32 x^3 y (-2+27 y^2-39 y^4+2 y^6)+12 x y (-17+21 y^2+3 y^4+25 y^6)+4 x^5 y (-29+33 y^2-33 y^4+29 y^6)+x^4 (31+316 y^2-258 y^4-100 y^6-85 y^8)+6 (5+14 y^2-42 y^4+26 y^6-19 y^8)+x^2 (-23+208 y^2+90 y^4-1000 y^6+149 y^8)) PolyLog[2,y]-4/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/(3 (1-2 x y+y^2)^4))8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+32/3 (Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y])+32/3 (Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y])-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-32/3 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1+I y] Log[1/2 I (-1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y])-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-32/3 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-I y] Log[-(1/2) I (-1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y])-4/9 (-72-(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-4/9 (72+(108 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+(1/(3 (1-2 x y+y^2)^4))8 (-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+16 (1-2 y^2+6 y^4-2 y^6+y^8)-3 x^2 (7-60 y^2-22 y^4-60 y^6+7 y^8)+x^4 (9-36 y^2+118 y^4-36 y^6+9 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+32/3 (Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2-I/2) (1+1/y) y])+32/3 (Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2+I/2) (1+1/y) y])+Log[1+x] ((1/(54 x (1-2 x y+y^2)^4))(16 (1+y^2)^2 (77+52 y^2+77 y^4)-16 x^5 (y+y^3) (267+2 (545+12 \[Pi]^2) y^2+267 y^4)+6 \[Pi]^2 (5-4 y^2+30 y^4-4 y^6+5 y^8)-32 x y (1+y^2) (257+310 y^2+257 y^4+3 \[Pi]^2 (1+y^2)^2)-16 x^3 y (1+y^2) (37+3198 y^2+37 y^4+6 \[Pi]^2 (1+6 y^2+y^4))+4 x^4 (267+3396 y^2+15458 y^4+3396 y^6+267 y^8+6 \[Pi]^2 (3+50 y^4+3 y^8))+x^6 (16 y^2 (267+278 y^2+267 y^4)-3 \[Pi]^2 (9-36 y^2-10 y^4-36 y^6+9 y^8))+x^2 (\[Pi]^2 (-51+588 y^2+270 y^4+588 y^6-51 y^8)-8 (83-3082 y^2-5514 y^4-3082 y^6+83 y^8)))-(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) Log[1-y]-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) Log[1-y]^2+(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) Log[1-I y]+(8 (1+x^2) Log[1-I y]^2)/(3 x)+(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) Log[1+I y]+(8 (1+x^2) Log[1+I y]^2)/(3 x)-(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) Log[1+y]-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) Log[1+y]^2+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,-y])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,-I y])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,I y])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,y])/(3 x)-(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y])-(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y])+(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1+I y] Log[1/2 I (-1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]))/(3 x)+(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-I y] Log[-(1/2) I (-1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]))/(3 x)+(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])-(1/(3 x))16 (1+x^2) (Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2-I/2) (1+1/y) y])-(1/(3 x))16 (1+x^2) (Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2+I/2) (1+1/y) y]))+Log[1-x] ((1/(54 x (1-2 x y+y^2)^4))(16 x^5 (y+y^3) (267+2 (545+12 \[Pi]^2) y^2+267 y^4)+32 x y (1+y^2) (257+310 y^2+257 y^4+3 \[Pi]^2 (1+y^2)^2)+16 x^3 y (1+y^2) (37+3198 y^2+37 y^4+6 \[Pi]^2 (1+6 y^2+y^4))-4 x^4 (267+3396 y^2+15458 y^4+3396 y^6+267 y^8+6 \[Pi]^2 (3+50 y^4+3 y^8))-2 (8 (1+y^2)^2 (77+52 y^2+77 y^4)+3 \[Pi]^2 (5-4 y^2+30 y^4-4 y^6+5 y^8))+x^6 (-16 y^2 (267+278 y^2+267 y^4)+3 \[Pi]^2 (9-36 y^2-10 y^4-36 y^6+9 y^8))+x^2 (3 \[Pi]^2 (17-196 y^2-90 y^4-196 y^6+17 y^8)+8 (83-3082 y^2-5514 y^4-3082 y^6+83 y^8)))-(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) Log[1-y]+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) Log[1-y]^2-(8 (1+x^2) Log[1-I y]^2)/(3 x)-(8 (1+x^2) Log[1+I y]^2)/(3 x)+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) Log[1+y]^2-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,-y])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,-I y])/(3 x)+(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,I y])/(3 x)-(4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) PolyLog[2,y])/(3 x)+(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y])+(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y])-(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1+I y] Log[1/2 I (-1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]))/(3 x)-(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-I y] Log[-(1/2) I (-1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]))/(3 x)-(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+(1/(3 x (1-2 x y+y^2)^4))4 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+(1/(3 x))16 (1+x^2) (Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2-I/2) (1+1/y) y])+(1/(3 x))16 (1+x^2) (Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2+I/2) (1+1/y) y]))+(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21-12 y+22 y^2-12 y^3+21 y^4)+2 x^2 (3-21 y+81 y^2-286 y^3+81 y^4-21 y^5+3 y^6)+4 (3-15 y+9 y^2-14 y^3+9 y^4-15 y^5+3 y^6)+6 x (5-12 y+39 y^2-24 y^3+39 y^4-12 y^5+5 y^6)-x^3 (23+36 y-303 y^2+168 y^3-303 y^4+36 y^5+23 y^6)+x^5 (31+33 y^2-48 y^3+33 y^4+31 y^6)) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+(1/((1-2 x y+y^2)^4))16 (-1+x y) (4-5 y^2-8 x^3 y^3+12 y^4-3 y^6+2 x^2 y^2 (7+5 y^2)+x y (-7-14 y^2-3 y^4)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(1/(9 x (1-2 x y+y^2)^4))8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(1/((1-2 x y+y^2)^4))16 (x-y) y (-3+12 y^2-8 x^3 y^3-5 y^4+4 y^6+2 x^2 y^2 (5+7 y^2)+x (-3 y-14 y^3-7 y^5)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(1/(9 x (1-2 x y+y^2)^4))8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(8 (2+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)+(8 (2+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x)+Log[1-y] (-((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))+((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)-((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)+(1/(9 x (1-2 x y+y^2)^4))8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) Log[1-x/y]-(1/(9 x (1-2 x y+y^2)^4))8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) Log[1-x y]-16/3 Log[1-(2 x y)/(1+y^2)]-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)-(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+Log[1+y] (-((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))-(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) Log[1-x]+((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)-((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)+(1/(9 x (1-2 x y+y^2)^4))8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) Log[1-x/y]-(1/(9 x (1-2 x y+y^2)^4))8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) Log[1-x y]-16/3 Log[1-(2 x y)/(1+y^2)]-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)-(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+Log[1-I y] ((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)+(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) Log[1-x]-((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)+((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)-(1/(9 x (1-2 x y+y^2)^4))8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) Log[1-x/y]+(1/(9 x (1-2 x y+y^2)^4))8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) Log[1-x y]+16/3 Log[1-(2 x y)/(1+y^2)]+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)+(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+Log[1+I y] ((32 (-3+4 y^2-3 y^4+2 x (y+y^3)+x^2 (5-12 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)+(1/(9 x (1-2 x y+y^2)^3))4 (-6 x^4 y (21+12 y+22 y^2+12 y^3+21 y^4)+x^3 (-23+36 y+303 y^2+168 y^3+303 y^4+36 y^5-23 y^6)-4 (3+15 y+9 y^2+14 y^3+9 y^4+15 y^5+3 y^6)-2 x^2 (3+21 y+81 y^2+286 y^3+81 y^4+21 y^5+3 y^6)+6 x (5+12 y+39 y^2+24 y^3+39 y^4+12 y^5+5 y^6)+x^5 (31+33 y^2+48 y^3+33 y^4+31 y^6)) Log[1-x]-((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)+((-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)-(1/(9 x (1-2 x y+y^2)^4))8 (-2 y (15+29 y^2+29 y^4+15 y^6)+x^6 y (-89+33 y^2-99 y^4+27 y^6)+x^2 y (-153-415 y^2-523 y^4+99 y^6)-8 x^4 (y+108 y^3-24 y^5+9 y^7)+x (30+234 y^2+164 y^4+270 y^6-42 y^8)+x^5 (31+316 y^2+36 y^4+108 y^6-27 y^8)+x^3 (-23+286 y^2+920 y^4-318 y^6+63 y^8)) Log[1-x/y]+(1/(9 x (1-2 x y+y^2)^4))8 (30 y+58 y^3+58 y^5+30 y^7+8 x^4 y (9-24 y^2+108 y^4+y^6)+x^6 y (-27+99 y^2-33 y^4+89 y^6)+x^2 y (-99+523 y^2+415 y^4+153 y^6)-2 x (-21+135 y^2+82 y^4+117 y^6+15 y^8)+x^3 (-63+318 y^2-920 y^4-286 y^6+23 y^8)-x^5 (-27+108 y^2+36 y^4+316 y^6+31 y^8)) Log[1-x y]+16/3 Log[1-(2 x y)/(1+y^2)]+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)+(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+(1/(x (1-2 x y+y^2)^4))2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])-(1/(x (1-2 x y+y^2)^4))2 (-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+(1/(3 x))16 (1+x^2) (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(-1-x)/(-1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))])-(1/(3 x))16 (1+x^2) (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-x)/(1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))])-(1/(3 x))16 (1+x^2) (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))])+(1/(3 x))16 (1+x^2) (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (Log[(-1-x)/(-1-1/y)] Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-1/y)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2+1/2 Log[(-1-1/y)/(-1-x)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2-1/2 Log[-(1/(-1-1/y))] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2-1/2 Log[1+1/y] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2+1/6 Log[1/y-(1+y^2)/(2 y)]^3+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[(2 y (1/y-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[-(((-1-x) (1/y-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y))))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[((1+1/y) (-x+(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[((1+1/y) (1+y^2))/(2 y (-(1/y)+(1+y^2)/(2 y)))]-1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]^3-1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]^3-\[Pi]^2 (-(1/6) Log[1/y-(1+y^2)/(2 y)]+1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]+1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))])+1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]^3+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(-x+1/y)/(-1-x)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,-(1/y)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,1/((1+1/y) y)]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]+Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-(1/y)+(1+y^2)/(2 y))/(-1-1/y)]-PolyLog[3,(x-1/y)/(-1-1/y)]-PolyLog[3,(-x+1/y)/(-1-x)]+PolyLog[3,-(1/y)]+PolyLog[3,1/((1+1/y) y)]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[3,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+PolyLog[3,1+(1+y^2)/(2 y)]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))])+(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (-(1/6) Log[(2 y (1+y))/(1+y^2)]^3+1/2 Log[-(1/(-1-y))]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[-(1/(-1-y))]^2 Log[(2 y^2 (-1-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]^3+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]^3-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]^3+1/2 Log[-(1/(-1-y))]^2 Log[(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-1/2 Log[-(1/(-1-y))]^2 Log[((1+y) (1+y^2))/(2 y^2 (1+(1+y^2)/(2 y)))]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]^3+1/2 Log[(-1-x)/(-1-y)]^2 Log[((-x+y) (-1-(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(1+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-Log[1-x/y] Log[(-1-x)/(-1-y)] Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-y)]^2 Log[-(((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y))))]+1/2 Log[-(1/(-1-(1+y^2)/(2 y)))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-1/2 Log[(y (1+(1+y^2)/(2 y)))/(y-(1+y^2)/(2 y))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-Log[1-x/y] Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2-1/2 Log[(-1-(1+y^2)/(2 y))/(-1-x)] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+1/2 Log[((-x+y) (1+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+\[Pi]^2 (1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-1/6 Log[-y+(1+y^2)/(2 y)])-1/6 Log[-y+(1+y^2)/(2 y)]^3-1/2 Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2 Log[(-y+(1+y^2)/(2 y))/(y (-1-(1+y^2)/(2 y)))]+1/2 Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2 Log[-(((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y))))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]^3+\[Pi]^2 (-(1/6) Log[(2 y (1+y))/(1+y^2)]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))])-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]^3-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,-(y/(-1-y))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,-(y/(-1-y))]-Log[1-(2 x y)/(1+y^2)] (Log[1+x] Log[(-1+y/x)/(1/x+y/x)]-PolyLog[2,-(1/(x (-(1/x)-y/x)))]+PolyLog[2,(1+1/x)/(1/x+y/x)])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[-(1/(-1-y))] PolyLog[2,-((2 y)/(1+y^2))]+Log[-(1/(-1-y))] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]-Log[1-x/y] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+Log[1-x/y] PolyLog[2,(y-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[1-x/y] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]+Log[1-x/y] PolyLog[2,(1+y)/(1+(1+y^2)/(2 y))]+Log[1-x/y] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-x)/(-x+(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1-x)]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]+Log[-(1/(-1-y))] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[-(1/(-1-y))] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]+Log[1-x/y] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+PolyLog[3,(-1-y)/(-1-x)]-PolyLog[3,1+y]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y^2)/(1+y^2)]-PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]+PolyLog[3,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+PolyLog[3,(1+x)/(1+(1+y^2)/(2 y))]-PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+PolyLog[3,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]+PolyLog[3,(-1-x)/(-x+(1+y^2)/(2 y))]+PolyLog[3,(-x+(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+PolyLog[3,(-y+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))])+(1/(3 x))8 (1+x^2) (-Log[1+x] PolyLog[2,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+2 PolyLog[3,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-2 PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))])-(1/(3 x))8 (1+x^2) (-Log[1-x] PolyLog[2,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+2 PolyLog[3,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-2 PolyLog[3,1/(x (1/x-(1+y^2)/(2 x y)))])-(1/(3 x))8 (1+x^2) (1/2 Log[1-x]^2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))])-(1/(3 x))16 (1+x^2) (1/2 Log[1-x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))])+(1/(3 x))8 (1+x^2) (1/2 Log[1+x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+Log[1+x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))])+(1/(3 x))16 (1+x^2) (1/2 Log[1+x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))])+(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])+(1/(3 x))8 (1+x^2) (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (-(1/2) Log[1/(1-I del-y)] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1-I del-y] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+Log[(1-x)/(1-I del-y)] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+1/2 Log[(1-x)/(1-I del-y)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(1-I del-y)/(1-x)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (1+(I del+y)^2))/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+1/6 Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]^3-1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]^3+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (I del+y) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]^3-\[Pi]^2 (-(1/6) Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]+1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]+1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del+x-y)/(1-I del-y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-I del+x-y)/(1-I del-y)]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del+y)/(-1+I del+y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del-x+y)/(1-x)]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-I del-y)]-PolyLog[3,(-I del+x-y)/(1-I del-y)]+PolyLog[3,I del+y]+PolyLog[3,(I del+y)/(-1+I del+y)]-PolyLog[3,(I del-x+y)/(1-x)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,1-(1+(I del+y)^2)/(2 (I del+y))]-PolyLog[3,(1-(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]-PolyLog[3,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-(1/(3 x))4 (-1+x^2)^3 (-4+(8 x^6)/(-1+x^2)^3-(20 x^4)/(-1+x^2)^2+(16 x^2)/(-1+x^2)-(6 (-1+y^2)^4)/(1-2 x y+y^2)^4-(3 x^2 (-1+y^2)^4)/((-1+x^2) (1-2 x y+y^2)^4)) (1/2 Log[1-I del-y] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[1/((I del+y) (-1+1/(I del+y)))] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]-1/2 Log[(-1+1/(I del+y))/(-x+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (1+(I del+y)^2))/(2 (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]^3+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]^3-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]+\[Pi]^2 (-(1/6) Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]^3-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]^3+\[Pi]^2 (-(1/6) Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))])+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/2 Log[1+1/2 (-1-(I del+y)^2)] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2+1/2 Log[1/(x (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-1/2 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/((I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-Log[1-x] Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-1/2 Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2-1/2 Log[(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[-(((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))))]-1/2 Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2 Log[((I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[((-1+1/x) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,1/(1-1/(I del+y))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-x)/(-x+1/(I del+y))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,1/2 (1+(I del+y)^2)]-Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-1+1/(I del+y))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-x] (Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[2,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[2,(1+(I del+y)^2)/(2 (I del+y) (-(1/(I del+y))+(1+(I del+y)^2)/(2 (I del+y))))])-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1-x] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+Log[1-x] PolyLog[2,(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,1-I del-y]-PolyLog[3,I del+y]-PolyLog[3,1/(1-1/(I del+y))]+PolyLog[3,(-1+x)/(-1+1/(I del+y))]+PolyLog[3,(1-x)/(-x+1/(I del+y))]+PolyLog[3,(1-1/x)/(-(1/x)+1/(x (I del+y)))]-PolyLog[3,-(1/(x (-(1/x)+1/(x (I del+y)))))]+PolyLog[3,(-(1/x)+1/(x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,1/2 (1+(I del+y)^2)]-PolyLog[3,1+1/2 (-1-(I del+y)^2)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+PolyLog[3,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+PolyLog[3,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+PolyLog[3,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))])-(1/(3 x))8 (1+x^2) (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(3 x (1-2 x y+y^2)^4))2 (64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(3 x))4 (1+x^2) (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(3 x))4 (1+x^2) (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(3 x))4 (1+x^2) ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(3 x (1-2 x y+y^2)^4))(64 x y (1+y^2)^3+256 x^5 (y^3+y^5)+64 x^3 (y+7 y^3+7 y^5+y^7)-8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)-2 (7+4 y^2+42 y^4+4 y^6+7 y^8)+x^6 (9-36 y^2-74 y^4-36 y^6+9 y^8)+x^2 (13-308 y^2-306 y^4-308 y^6+13 y^8)) ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(3 x))4 (1+x^2) (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))4 (1+x^2) ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(3 x (1-2 x y+y^2)^4))(-64 x y (1+y^2)^3-256 x^5 (y^3+y^5)-64 x^3 (y+7 y^3+7 y^5+y^7)+x^2 (-13+308 y^2+306 y^4+308 y^6-13 y^8)+x^6 (-9+36 y^2+74 y^4+36 y^6-9 y^8)+8 x^4 (3+12 y^2+82 y^4+12 y^6+3 y^8)+2 (7+4 y^2+42 y^4+4 y^6+7 y^8)) ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))4 (1+x^2) (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-2+3 x^2) (-1+y^2)^4 (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(3 x))8 (1+x^2) (-(1/6) Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3+1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3-1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])-Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))8 (1+x^2) (-(1/6) Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]^3+1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]-1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]+1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]^3-1/2 Log[1-(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2-1/2 Log[1/(x (1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+1/2 Log[-((-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+Log[1+x] Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1/x-(1+y^2)/(2 x y))/(-1+1/x)] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2 Log[-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[-(((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (1/x-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 y)]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]+Log[1+x] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,(-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1+1/x)]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]-Log[1/2 (-1+1/x) x] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[1/2 (-1+1/x) x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,2/((-1+1/x) x)]-PolyLog[3,1/2 (1+1/x) x]+PolyLog[3,(1+y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1+1/x)]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])),

FRen[2]->(1/(3 (1-2 x y+y^2)^4))(-1+x^2) (-1+y^2) (68 (-1+y^2) (1-2 x y+y^2)^2+\[Pi]^2 (19-33 y^2-63 y^4+29 y^6+8 x^3 y (5-4 y^2+5 y^4)-24 x (y-8 y^3+y^5)-x^2 (17+61 y^2+43 y^4+23 y^6)))-(2 (-1+x^2) Log[1-x]^2)/(3 x)+(1/(3 x (1-2 x y+y^2)^3))(-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) Log[1-x]^2-((-1+x^2)^3 (-1+y^2)^4 Log[1-x]^3)/(2 x (1-2 x y+y^2)^4)+(2 (-1+x^2) Log[1+x]^2)/(3 x)+(1/(3 x (1-2 x y+y^2)^3))(-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) Log[1+x]^2+((-1+x^2)^3 (-1+y^2)^4 Log[1+x]^3)/(2 x (1-2 x y+y^2)^4)-(4 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 Log[1-y]^2)/(1-2 x y+y^2)^4-(4 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 Log[1+y]^2)/(1-2 x y+y^2)^4+(8 (-1+x^2) Log[1-x] (-2+Log[-((-1+y^2)/(1-2 x y+y^2))]))/(3 x)-(8 (-1+x^2) Log[1+x] (-2+Log[-((-1+y^2)/(1-2 x y+y^2))]))/(3 x)-(56 (-1+x^2) (-1+y^2)^2 Log[1-(2 x y)/(1+y^2)])/(3 (1-2 x y+y^2)^2)-(4 (-1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x]))/(3 x)-(1/(3 x (1-2 x y+y^2)^3))2 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(4 (-1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(3 x)-(1/(3 x (1-2 x y+y^2)^3))2 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(1/(3 (1-2 x y+y^2)^4))8 (-1+y^2) (9-3 y^2-93 y^4+39 y^6+32 x^3 y (2-7 y^2+2 y^4)-8 x^5 y (5-4 y^2+5 y^4)-24 x (y-8 y^3+y^5)-4 x^2 (5+19 y^2-17 y^4+17 y^6)+x^4 (11+79 y^2+25 y^4+29 y^6)) PolyLog[2,-y]-(1/(3 (1-2 x y+y^2)^4))8 (-1+y^2) (-9+3 y^2+93 y^4-39 y^6-32 x^3 y (2-7 y^2+2 y^4)+8 x^5 y (5-4 y^2+5 y^4)+24 x (y-8 y^3+y^5)+4 x^2 (5+19 y^2-17 y^4+17 y^6)-x^4 (11+79 y^2+25 y^4+29 y^6)) PolyLog[2,-I y]-(1/(3 (1-2 x y+y^2)^4))8 (-1+y^2) (-9+3 y^2+93 y^4-39 y^6-32 x^3 y (2-7 y^2+2 y^4)+8 x^5 y (5-4 y^2+5 y^4)+24 x (y-8 y^3+y^5)+4 x^2 (5+19 y^2-17 y^4+17 y^6)-x^4 (11+79 y^2+25 y^4+29 y^6)) PolyLog[2,I y]-(1/(3 (1-2 x y+y^2)^4))8 (-1+y^2) (9-3 y^2-93 y^4+39 y^6+32 x^3 y (2-7 y^2+2 y^4)-8 x^5 y (5-4 y^2+5 y^4)-24 x (y-8 y^3+y^5)-4 x^2 (5+19 y^2-17 y^4+17 y^6)+x^4 (11+79 y^2+25 y^4+29 y^6)) PolyLog[2,y]-(1/((1-2 x y+y^2)^4))8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/((1-2 x y+y^2)^4))8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+(1/((1-2 x y+y^2)^4))8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+(1/((1-2 x y+y^2)^4))8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+(1/((1-2 x y+y^2)^4))8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(1/((1-2 x y+y^2)^4))8 (-1+x^2) (-5+3 x^2) (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+Log[1-x] (((-1+x^2)^2 (-196+(196 x^2)/(-1+x^2)-(9 \[Pi]^2 (-1+x^2) (-1+y^2)^4)/(1-2 x y+y^2)^4+(372 (-1+y^2)^2)/(1-2 x y+y^2)^2))/(18 x)+(1/(3 x (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) Log[1-y]-(6 (-1+x^2)^3 (-1+y^2)^4 Log[1-y]^2)/(x (1-2 x y+y^2)^4)-(6 (-1+x^2)^3 (-1+y^2)^4 Log[1+y]^2)/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-I y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,I y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,y])/(x (1-2 x y+y^2)^4)-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(12 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))/(x (1-2 x y+y^2)^4))+Log[1+x] (((-1+x^2)^2 (196-(196 x^2)/(-1+x^2)+(9 \[Pi]^2 (-1+x^2) (-1+y^2)^4)/(1-2 x y+y^2)^4-(372 (-1+y^2)^2)/(1-2 x y+y^2)^2))/(18 x)+(1/(3 x (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) Log[1-y]+(6 (-1+x^2)^3 (-1+y^2)^4 Log[1-y]^2)/(x (1-2 x y+y^2)^4)-(1/(3 x (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) Log[1-I y]-(1/(3 x (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) Log[1+I y]+(1/(3 x (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) Log[1+y]+(6 (-1+x^2)^3 (-1+y^2)^4 Log[1+y]^2)/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-I y])/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,I y])/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,y])/(x (1-2 x y+y^2)^4)+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+(12 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))/(x (1-2 x y+y^2)^4))+Log[1-y] ((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2)-(3 (-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)+(3 (-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)-(1/(3 x (1-2 x y+y^2)^4))8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) Log[1-x/y]+(1/(3 x (1-2 x y+y^2)^4))8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) Log[1-x y]+(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x (1-2 x y+y^2)^4))+Log[1+y] ((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2)+(1/(3 x (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) Log[1-x]-(3 (-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)+(3 (-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)-(1/(3 x (1-2 x y+y^2)^4))8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) Log[1-x/y]+(1/(3 x (1-2 x y+y^2)^4))8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) Log[1-x y]+(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x (1-2 x y+y^2)^4))+Log[1-I y] (-((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2))-(1/(3 x (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) Log[1-x]+(3 (-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)-(3 (-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)+(1/(3 x (1-2 x y+y^2)^4))8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) Log[1-x/y]-(1/(3 x (1-2 x y+y^2)^4))8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) Log[1-x y]-(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x (1-2 x y+y^2)^4))+Log[1+I y] (-((56 (-1+x^2) (-1+y^2)^2)/(3 (1-2 x y+y^2)^2))-(1/(3 x (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) Log[1-x]+(3 (-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)-(3 (-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)+(1/(3 x (1-2 x y+y^2)^4))8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) Log[1-x/y]-(1/(3 x (1-2 x y+y^2)^4))8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) Log[1-x y]-(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(6 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x (1-2 x y+y^2)^4)-(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x (1-2 x y+y^2)^4)+(12 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x (1-2 x y+y^2)^4))-(1/(3 x (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (2 (1-11 y+24 y^2-11 y^3+y^4)+x (11-52 y+66 y^2-52 y^3+11 y^4)+x^2 (11-22 y+30 y^2-22 y^3+11 y^4)) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])-(1/(3 x (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (2 (1+11 y+24 y^2+11 y^3+y^4)+x^2 (11+22 y+30 y^2+22 y^3+11 y^4)-x (11+52 y+66 y^2+52 y^3+11 y^4)) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-(1/(3 x (1-2 x y+y^2)^4))8 (-x^2 y (27-83 y^2+133 y^4+3 y^6)+y (9-17 y^2-17 y^4+9 y^6)+x^6 y (-9+33 y^2-39 y^4+31 y^6)+x^4 (27 y-99 y^3+189 y^5-37 y^7)+x^5 (9-36 y^2+42 y^4-68 y^6-11 y^8)+x (15-72 y^2+130 y^4-9 y^8)+4 x^3 (-6+27 y^2-43 y^4+17 y^6+5 y^8)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(1/(3 x (1-2 x y+y^2)^4))8 (-9 y+17 y^3+17 y^5-9 y^7+x^6 y (-31+39 y^2-33 y^4+9 y^6)+x^2 y (3+133 y^2-83 y^4+27 y^6)+x^4 (37 y-189 y^3+99 y^5-27 y^7)+x (9-130 y^4+72 y^6-15 y^8)+x^5 (11+68 y^2-42 y^4+36 y^6-9 y^8)+4 x^3 (-5-17 y^2+43 y^4-27 y^6+6 y^8)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(8 (-1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)-(8 (-1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x)-(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])+(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-1/y)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2+1/2 Log[(-1-1/y)/(-1-x)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2-1/2 Log[-(1/(-1-1/y))] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2-1/2 Log[1+1/y] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2+1/6 Log[1/y-(1+y^2)/(2 y)]^3+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[(2 y (1/y-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[-(((-1-x) (1/y-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y))))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[((1+1/y) (-x+(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[((1+1/y) (1+y^2))/(2 y (-(1/y)+(1+y^2)/(2 y)))]-1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]^3-1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]^3-\[Pi]^2 (-(1/6) Log[1/y-(1+y^2)/(2 y)]+1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]+1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))])+1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]^3+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(-x+1/y)/(-1-x)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,-(1/y)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,1/((1+1/y) y)]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]+Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-(1/y)+(1+y^2)/(2 y))/(-1-1/y)]-PolyLog[3,(x-1/y)/(-1-1/y)]-PolyLog[3,(-x+1/y)/(-1-x)]+PolyLog[3,-(1/y)]+PolyLog[3,1/((1+1/y) y)]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[3,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+PolyLog[3,1+(1+y^2)/(2 y)]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))])+(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (-(1/6) Log[(2 y (1+y))/(1+y^2)]^3+1/2 Log[-(1/(-1-y))]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[-(1/(-1-y))]^2 Log[(2 y^2 (-1-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]^3+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]^3-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]^3+1/2 Log[-(1/(-1-y))]^2 Log[(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-1/2 Log[-(1/(-1-y))]^2 Log[((1+y) (1+y^2))/(2 y^2 (1+(1+y^2)/(2 y)))]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]^3+1/2 Log[(-1-x)/(-1-y)]^2 Log[((-x+y) (-1-(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(1+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-Log[1-x/y] Log[(-1-x)/(-1-y)] Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-y)]^2 Log[-(((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y))))]+1/2 Log[-(1/(-1-(1+y^2)/(2 y)))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-1/2 Log[(y (1+(1+y^2)/(2 y)))/(y-(1+y^2)/(2 y))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-Log[1-x/y] Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2-1/2 Log[(-1-(1+y^2)/(2 y))/(-1-x)] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+1/2 Log[((-x+y) (1+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+\[Pi]^2 (1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-1/6 Log[-y+(1+y^2)/(2 y)])-1/6 Log[-y+(1+y^2)/(2 y)]^3-1/2 Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2 Log[(-y+(1+y^2)/(2 y))/(y (-1-(1+y^2)/(2 y)))]+1/2 Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2 Log[-(((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y))))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]^3+\[Pi]^2 (-(1/6) Log[(2 y (1+y))/(1+y^2)]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))])-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]^3-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,-(y/(-1-y))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,-(y/(-1-y))]-Log[1-(2 x y)/(1+y^2)] (Log[1+x] Log[(-1+y/x)/(1/x+y/x)]-PolyLog[2,-(1/(x (-(1/x)-y/x)))]+PolyLog[2,(1+1/x)/(1/x+y/x)])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[-(1/(-1-y))] PolyLog[2,-((2 y)/(1+y^2))]+Log[-(1/(-1-y))] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]-Log[1-x/y] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+Log[1-x/y] PolyLog[2,(y-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[1-x/y] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]+Log[1-x/y] PolyLog[2,(1+y)/(1+(1+y^2)/(2 y))]+Log[1-x/y] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-x)/(-x+(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1-x)]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]+Log[-(1/(-1-y))] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[-(1/(-1-y))] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]+Log[1-x/y] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+PolyLog[3,(-1-y)/(-1-x)]-PolyLog[3,1+y]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y^2)/(1+y^2)]-PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]+PolyLog[3,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+PolyLog[3,(1+x)/(1+(1+y^2)/(2 y))]-PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+PolyLog[3,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]+PolyLog[3,(-1-x)/(-x+(1+y^2)/(2 y))]+PolyLog[3,(-x+(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+PolyLog[3,(-y+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))])-(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (-(1/2) Log[1/(1-I del-y)] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1-I del-y] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+Log[(1-x)/(1-I del-y)] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+1/2 Log[(1-x)/(1-I del-y)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(1-I del-y)/(1-x)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (1+(I del+y)^2))/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+1/6 Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]^3-1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]^3+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (I del+y) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]^3-\[Pi]^2 (-(1/6) Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]+1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]+1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del+x-y)/(1-I del-y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-I del+x-y)/(1-I del-y)]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del+y)/(-1+I del+y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del-x+y)/(1-x)]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-I del-y)]-PolyLog[3,(-I del+x-y)/(1-I del-y)]+PolyLog[3,I del+y]+PolyLog[3,(I del+y)/(-1+I del+y)]-PolyLog[3,(I del-x+y)/(1-x)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,1-(1+(I del+y)^2)/(2 (I del+y))]-PolyLog[3,(1-(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]-PolyLog[3,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-(1/(x (1-2 x y+y^2)^4))12 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1-I del-y] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[1/((I del+y) (-1+1/(I del+y)))] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]-1/2 Log[(-1+1/(I del+y))/(-x+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (1+(I del+y)^2))/(2 (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]^3+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]^3-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]+\[Pi]^2 (-(1/6) Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]^3-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]^3+\[Pi]^2 (-(1/6) Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))])+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/2 Log[1+1/2 (-1-(I del+y)^2)] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2+1/2 Log[1/(x (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-1/2 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/((I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-Log[1-x] Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-1/2 Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2-1/2 Log[(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[-(((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))))]-1/2 Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2 Log[((I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[((-1+1/x) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,1/(1-1/(I del+y))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-x)/(-x+1/(I del+y))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,1/2 (1+(I del+y)^2)]-Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-1+1/(I del+y))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-x] (Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[2,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[2,(1+(I del+y)^2)/(2 (I del+y) (-(1/(I del+y))+(1+(I del+y)^2)/(2 (I del+y))))])-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1-x] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+Log[1-x] PolyLog[2,(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,1-I del-y]-PolyLog[3,I del+y]-PolyLog[3,1/(1-1/(I del+y))]+PolyLog[3,(-1+x)/(-1+1/(I del+y))]+PolyLog[3,(1-x)/(-x+1/(I del+y))]+PolyLog[3,(1-1/x)/(-(1/x)+1/(x (I del+y)))]-PolyLog[3,-(1/(x (-(1/x)+1/(x (I del+y)))))]+PolyLog[3,(-(1/x)+1/(x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,1/2 (1+(I del+y)^2)]-PolyLog[3,1+1/2 (-1-(I del+y)^2)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+PolyLog[3,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+PolyLog[3,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+PolyLog[3,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))])+(1/(x (1-2 x y+y^2)^4))6 (-1+x^2)^3 (-1+y^2)^4 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))3 (-1+x^2)^3 (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))3 (-1+x^2)^3 (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))3 (-1+x^2)^3 (-1+y^2)^4 ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))3 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))3 (-1+x^2)^3 (-1+y^2)^4 ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))3 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])),

GRen[1]->(-34740-720 \[Pi]^2+(720 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4+(3240 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3+(21600 (-1+y^2)^2)/(1-2 x y+y^2)^2-(3240 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))/1080+(1/(54 (1-2 x y+y^2)^4))((1+y^2)^2 (17+994 y^2+17 y^4)-24 \[Pi]^2 x^5 y (-5-39 y^2+39 y^4+5 y^6)-6 \[Pi]^2 (1+88 y^2+6 y^4-128 y^6+y^8)-8 x y (137+891 y^2+891 y^4+137 y^6+3 \[Pi]^2 (-23-69 y^2+93 y^4+31 y^6))-32 x^3 y (-30+287 y^2+287 y^4-30 y^6+\[Pi]^2 (-33-51 y^2+75 y^4+33 y^6))+4 x^4 (-4 y^2 (60-377 y^2+60 y^4)+3 \[Pi]^2 (-5-152 y^2+16 y^4+152 y^6+5 y^8))+6 x^2 (-40+868 y^2+2456 y^4+868 y^6-40 y^8+\[Pi]^2 (-31-328 y^2+114 y^4+400 y^6+37 y^8)))-(1/(18 x (1-2 x y+y^2)^3))(-24 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+6 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+4 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+4 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+4 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+2 x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) Log[1-x]^2+(2 (1+x^2) Log[1-x]^3)/(9 x)-((-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1-x]^3)/(18 x)-(1/(18 x (1-2 x y+y^2)^3))(-24 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)+6 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)-4 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)+4 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)-4 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)+2 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) Log[1+x]^2-(2 (1+x^2) Log[1+x]^3)/(9 x)-((-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1+x]^3)/(18 x)-2/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1-y]^2+(1/(3 (1-2 x y+y^2)^4))4 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) Log[1-y]^2-16/3 Log[1-I y]^2-16/3 Log[1+I y]^2-2/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1+y]^2+(1/(3 (1-2 x y+y^2)^4))4 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) Log[1+y]^2-8/3 Log[-((-1+y^2)/(1-2 x y+y^2))]^2-(2 Log[1-x]^2 (-3 (1+2 x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]))/(9 x)+(2 Log[1+x]^2 (-3 (1+2 x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]))/(9 x)+8/3 (4+Log[-((-1+y^2)/(1-2 x y+y^2))] (-2+3 Log[-((-1+y^2)/(1-2 x y+y^2))]))+(4 Log[1-x] (12 (1+x^2)+2 Log[-((-1+y^2)/(1-2 x y+y^2))] (-3 (1+2 x^2)+3 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))])))/(9 x)-(4 Log[1+x] (12 (1+x^2)+2 Log[-((-1+y^2)/(1-2 x y+y^2))] (-3 (1+2 x^2)+3 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))])))/(9 x)-Log[1-y] ((16 (-1-8 x y+10 y^2+8 x^2 y^2-8 x y^3-y^4))/(3 (-1+2 x y-y^2)^2)-(16 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) Log[1-x/y])/(9 (1-2 x y+y^2)^4)+(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) Log[1-x y])/(9 (1-2 x y+y^2)^4)-16 Log[1-(2 x y)/(1+y^2)])-Log[1+y] ((16 (-1-8 x y+10 y^2+8 x^2 y^2-8 x y^3-y^4))/(3 (-1+2 x y-y^2)^2)-(16 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) Log[1-x/y])/(9 (1-2 x y+y^2)^4)+(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) Log[1-x y])/(9 (1-2 x y+y^2)^4)-16 Log[1-(2 x y)/(1+y^2)])-2/27 (-144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2) Log[1-(2 x y)/(1+y^2)]+(8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)) Log[1-(2 x y)/(1+y^2)])/(9 (1-2 x y+y^2)^2)-16/3 Log[1-(2 x y)/(1+y^2)]^2-Log[1-I y] (2/27 (-144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) Log[1-x/y])/(9 (1-2 x y+y^2)^4)-(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) Log[1-x y])/(9 (1-2 x y+y^2)^4)+16 Log[1-(2 x y)/(1+y^2)])-Log[1+I y] (2/27 (-144+(216 (-1+y^2)^2)/(1-2 x y+y^2)^2)-(16 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) Log[1-x/y])/(9 (1-2 x y+y^2)^4)-(16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) Log[1-x y])/(9 (1-2 x y+y^2)^4)+16 Log[1-(2 x y)/(1+y^2)])-(1/(9 x (1-2 x y+y^2)^3))(24 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-6 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+4 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-4 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+4 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-2 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(9 x))4 (-3 (1+2 x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(1/(9 x (1-2 x y+y^2)^3))2 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+(1/(9 x))4 (-3 (1+2 x^2)+6 (1+x^2) Log[-((-1+y^2)/(1-2 x y+y^2))]) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(32 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) PolyLog[2,-y])/(9 (1-2 x y+y^2)^4)-(1/(9 (1-2 x y+y^2)^4))8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) PolyLog[2,-y]-(32 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) PolyLog[2,-I y])/(9 (1-2 x y+y^2)^4)+(1/(9 (1-2 x y+y^2)^4))8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) PolyLog[2,-I y]-(32 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) PolyLog[2,I y])/(9 (1-2 x y+y^2)^4)+(1/(9 (1-2 x y+y^2)^4))8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) PolyLog[2,I y]-(32 (x-y) y (-9+72 x^3 y^3-63 y^4-2 x^2 y^2 (45+63 y^2)+x (27 y+126 y^3+63 y^5)) PolyLog[2,y])/(9 (1-2 x y+y^2)^4)-(1/(9 (1-2 x y+y^2)^4))8 (4 x^5 y (-5-39 y^2+39 y^4+5 y^6)+16 x^3 y (-11-9 y^2+33 y^4+11 y^6)+12 x y (-5-15 y^2+39 y^4+13 y^6)+x^2 (25+256 y^2-342 y^4-472 y^6-43 y^8)+3 (1+16 y^2+6 y^4-56 y^6+y^8)-2 x^4 (-5-152 y^2+48 y^4+152 y^6+5 y^8)) PolyLog[2,y]-4/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/(3 (1-2 x y+y^2)^4))8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+32/3 (Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y])+32/3 (Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y])-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-32/3 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1+I y] Log[1/2 I (-1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y])-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-32/3 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-I y] Log[-(1/2) I (-1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y])-4/9 (-72+(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(1/(3 (1-2 x y+y^2)^4))8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-4/9 (72-(36 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+(1/(3 (1-2 x y+y^2)^4))8 (1+28 y^2+6 y^4+64 x^4 y^4+28 y^6+y^8-32 x y (1+y^2)^3-128 x^3 (y^3+y^5)+3 x^2 (1+28 y^2+70 y^4+28 y^6+y^8)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+32/3 (Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2-I/2) (1+1/y) y])+32/3 (Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2+I/2) (1+1/y) y])+Log[1+x] ((1/(54 x (1-2 x y+y^2)^4))(80 (1+y^2)^2 (4+29 y^2+4 y^4)+64 x^6 y^2 (15+(194+3 \[Pi]^2) y^2+15 y^4)-64 x^5 (y+y^3) (15+(418+6 \[Pi]^2) y^2+15 y^4)+3 \[Pi]^2 (1+28 y^2+6 y^4+28 y^6+y^8)-16 x^3 y (1+y^2) (493+2286 y^2+493 y^4+6 \[Pi]^2 (1+6 y^2+y^4))-16 x y (1+y^2) (6 \[Pi]^2 (1+y^2)^2+5 (53+190 y^2+53 y^4))+2 x^2 (538+9832 y^2+21948 y^4+9832 y^6+538 y^8+3 \[Pi]^2 (5+44 y^2+126 y^4+44 y^6+5 y^8))+x^4 (\[Pi]^2 (-9+324 y^2+714 y^4+324 y^6-9 y^8)+16 (15+1389 y^2+3308 y^4+1389 y^6+15 y^8)))-(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) Log[1-y]-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1-y]^2)/(3 x)+(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) Log[1-I y]+(8 (1+x^2) Log[1-I y]^2)/(3 x)+(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) Log[1+I y]+(8 (1+x^2) Log[1+I y]^2)/(3 x)-(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) Log[1+y]-(2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1+y]^2)/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,-y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,-I y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,I y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,y])/(3 x)-(1/(3 x))4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y])-(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y])-(1/(3 x))4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1+I y] Log[1/2 I (-1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]))/(3 x)-(1/(3 x))4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(3 x))4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-I y] Log[-(1/2) I (-1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]))/(3 x)-(1/(3 x))4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(1/(3 x))4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])-(1/(3 x))16 (1+x^2) (Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2-I/2) (1+1/y) y])-(1/(3 x))16 (1+x^2) (Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2+I/2) (1+1/y) y]))+Log[1-x] ((1/(54 x (1-2 x y+y^2)^4))(-80 (1+y^2)^2 (4+29 y^2+4 y^4)-64 x^6 y^2 (15+(194+3 \[Pi]^2) y^2+15 y^4)+64 x^5 (y+y^3) (15+(418+6 \[Pi]^2) y^2+15 y^4)-3 \[Pi]^2 (1+28 y^2+6 y^4+28 y^6+y^8)+16 x^3 y (1+y^2) (493+2286 y^2+493 y^4+6 \[Pi]^2 (1+6 y^2+y^4))+16 x y (1+y^2) (6 \[Pi]^2 (1+y^2)^2+5 (53+190 y^2+53 y^4))-2 x^2 (538+9832 y^2+21948 y^4+9832 y^6+538 y^8+3 \[Pi]^2 (5+44 y^2+126 y^4+44 y^6+5 y^8))+x^4 (\[Pi]^2 (9-324 y^2-714 y^4-324 y^6+9 y^8)-16 (15+1389 y^2+3308 y^4+1389 y^6+15 y^8)))-(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)+3 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)-2 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)+2 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)-2 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)+x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) Log[1-y]-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1-y]^2)/(3 x)-(8 (1+x^2) Log[1-I y]^2)/(3 x)-(8 (1+x^2) Log[1+I y]^2)/(3 x)-(2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) Log[1+y]^2)/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,-y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,-I y])/(3 x)-(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,I y])/(3 x)+(4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) PolyLog[2,y])/(3 x)-(1/(3 x))4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y])+(1/(3 x))16 (1+x^2) (Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y])-(1/(3 x))4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1+I y] Log[1/2 I (-1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]))/(3 x)-(1/(3 x))4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(3 x))4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(16 (1+x^2) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-I y] Log[-(1/2) I (-1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]))/(3 x)-(1/(3 x))4 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(1/(3 x))4 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+(1/(3 x))16 (1+x^2) (Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2-I/2) (1+1/y) y])+(1/(3 x))16 (1+x^2) (Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2+I/2) (1+1/y) y]))-(1/(9 x (1-2 x y+y^2)^3))(48 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-12 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+8 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-8 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+8 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-4 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9-12 y+26 y^2-12 y^3+9 y^4)+3 x (1-12 y+63 y^2-24 y^3+63 y^4-12 y^5+y^6)+2 (3-3 y+9 y^2-58 y^3+9 y^4-3 y^5+3 y^6)+2 x^5 (5+39 y^2-48 y^3+39 y^4+5 y^6)+2 x^2 (6-57 y+54 y^2-166 y^3+54 y^4-57 y^5+6 y^6)+x^3 (25-72 y+303 y^2-192 y^3+303 y^4-72 y^5+25 y^6)) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+(1/(9 (1-2 x y+y^2)^4))16 (-1+x y) (63 y^2-72 x^3 y^3+9 y^6+2 x^2 y^2 (63+45 y^2)+x y (-63-126 y^2-27 y^4)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(1/(9 (1-2 x y+y^2)^4))16 (x-y) y (9-72 x^3 y^3+63 y^4+2 x^2 y^2 (45+63 y^2)+x (-27 y-126 y^3-63 y^5)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(8 (1+2 x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)+(8 (1+2 x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x)+Log[1-y] (-((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))+((-1+x^2)^2 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)-((-1+x^2)^2 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)-(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) Log[1-x/y]-(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) Log[1-x y]-16/3 Log[1-(2 x y)/(1+y^2)]-(1/(3 x))2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(3 x))2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)-(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+Log[1+y] (-((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2))-(1/(9 x (1-2 x y+y^2)^3))4 (-12 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)+3 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)-2 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)+2 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)-2 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)+x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) Log[1-x]+((-1+x^2)^2 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)-((-1+x^2)^2 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)-(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) Log[1-x/y]-(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) Log[1-x y]-16/3 Log[1-(2 x y)/(1+y^2)]-(1/(3 x))2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(3 x))2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)-(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+Log[1-I y] ((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)-(1/(9 x (1-2 x y+y^2)^3))(48 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-12 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+8 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-8 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+8 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-4 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) Log[1-x]-((-1+x^2)^2 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)+((-1+x^2)^2 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)+(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) Log[1-x/y]+(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) Log[1-x y]+16/3 Log[1-(2 x y)/(1+y^2)]-(1/(3 x))2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(3 x))2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)+(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+Log[1+I y] ((8 (3-14 y^2+3 y^4+8 x (y+y^3)+x^2 (5-18 y^2+5 y^4)))/(9 (1-2 x y+y^2)^2)-(1/(9 x (1-2 x y+y^2)^3))(48 x^4 y (9+12 y+26 y^2+12 y^3+9 y^4)-12 x (1+12 y+63 y^2+24 y^3+63 y^4+12 y^5+y^6)+8 (3+3 y+9 y^2+58 y^3+9 y^4+3 y^5+3 y^6)-8 x^5 (5+39 y^2+48 y^3+39 y^4+5 y^6)+8 x^2 (6+57 y+54 y^2+166 y^3+54 y^4+57 y^5+6 y^6)-4 x^3 (25+72 y+303 y^2+192 y^3+303 y^4+72 y^5+25 y^6)) Log[1-x]-((-1+x^2)^2 (-1+y^2)^4 Log[1-x]^2)/(x (1-2 x y+y^2)^4)+((-1+x^2)^2 (-1+y^2)^4 Log[1+x]^2)/(x (1-2 x y+y^2)^4)+(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y (5+39 y^2)-2 x^5 (5+152 y^2+171 y^4)+2 x^2 y (45+251 y^2+89 y^4-9 y^6)+y (3+61 y^2+61 y^4+3 y^6)+x^4 (167 y+585 y^3+249 y^5-9 y^7)-x (3+126 y^2+314 y^4+18 y^6+3 y^8)+x^3 (-25-406 y^2-464 y^4-42 y^6+9 y^8)) Log[1-x/y]+(1/(9 x (1-2 x y+y^2)^4))8 (4 x^6 y^5 (39+5 y^2)-2 x^5 y^4 (171+152 y^2+5 y^4)+y (3+61 y^2+61 y^4+3 y^6)+2 x^2 y (-9+89 y^2+251 y^4+45 y^6)+x^4 y (-9+249 y^2+585 y^4+167 y^6)-x (3+18 y^2+314 y^4+126 y^6+3 y^8)-x^3 (-9+42 y^2+464 y^4+406 y^6+25 y^8)) Log[1-x y]+16/3 Log[1-(2 x y)/(1+y^2)]-(1/(3 x))2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(1/(3 x))2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)])-(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]))/(3 x)+(16 (1+x^2) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]))/(3 x)-(16 (1+x^2) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x)+(16 (1+x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x))+(1/(x (1-2 x y+y^2)^4))2 (-1+x^2)^2 (-1+y^2)^4 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])-(1/(x (1-2 x y+y^2)^4))2 (-1+x^2)^2 (-1+y^2)^4 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+(1/(3 x))16 (1+x^2) (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(-1-x)/(-1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))])-(1/(3 x))16 (1+x^2) (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-x)/(1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))])-(1/(3 x))16 (1+x^2) (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))])+(1/(3 x))16 (1+x^2) (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (Log[(-1-x)/(-1-1/y)] Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-1/y)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2+1/2 Log[(-1-1/y)/(-1-x)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2-1/2 Log[-(1/(-1-1/y))] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2-1/2 Log[1+1/y] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2+1/6 Log[1/y-(1+y^2)/(2 y)]^3+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[(2 y (1/y-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[-(((-1-x) (1/y-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y))))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[((1+1/y) (-x+(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[((1+1/y) (1+y^2))/(2 y (-(1/y)+(1+y^2)/(2 y)))]-1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]^3-1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]^3-\[Pi]^2 (-(1/6) Log[1/y-(1+y^2)/(2 y)]+1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]+1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))])+1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]^3+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(-x+1/y)/(-1-x)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,-(1/y)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,1/((1+1/y) y)]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]+Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-(1/y)+(1+y^2)/(2 y))/(-1-1/y)]-PolyLog[3,(x-1/y)/(-1-1/y)]-PolyLog[3,(-x+1/y)/(-1-x)]+PolyLog[3,-(1/y)]+PolyLog[3,1/((1+1/y) y)]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[3,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+PolyLog[3,1+(1+y^2)/(2 y)]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))])-(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(1/6) Log[(2 y (1+y))/(1+y^2)]^3+1/2 Log[-(1/(-1-y))]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[-(1/(-1-y))]^2 Log[(2 y^2 (-1-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]^3+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]^3-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]^3+1/2 Log[-(1/(-1-y))]^2 Log[(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-1/2 Log[-(1/(-1-y))]^2 Log[((1+y) (1+y^2))/(2 y^2 (1+(1+y^2)/(2 y)))]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]^3+1/2 Log[(-1-x)/(-1-y)]^2 Log[((-x+y) (-1-(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(1+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-Log[1-x/y] Log[(-1-x)/(-1-y)] Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-y)]^2 Log[-(((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y))))]+1/2 Log[-(1/(-1-(1+y^2)/(2 y)))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-1/2 Log[(y (1+(1+y^2)/(2 y)))/(y-(1+y^2)/(2 y))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-Log[1-x/y] Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2-1/2 Log[(-1-(1+y^2)/(2 y))/(-1-x)] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+1/2 Log[((-x+y) (1+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+\[Pi]^2 (1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-1/6 Log[-y+(1+y^2)/(2 y)])-1/6 Log[-y+(1+y^2)/(2 y)]^3-1/2 Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2 Log[(-y+(1+y^2)/(2 y))/(y (-1-(1+y^2)/(2 y)))]+1/2 Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2 Log[-(((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y))))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]^3+\[Pi]^2 (-(1/6) Log[(2 y (1+y))/(1+y^2)]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))])-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]^3-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,-(y/(-1-y))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,-(y/(-1-y))]-Log[1-(2 x y)/(1+y^2)] (Log[1+x] Log[(-1+y/x)/(1/x+y/x)]-PolyLog[2,-(1/(x (-(1/x)-y/x)))]+PolyLog[2,(1+1/x)/(1/x+y/x)])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[-(1/(-1-y))] PolyLog[2,-((2 y)/(1+y^2))]+Log[-(1/(-1-y))] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]-Log[1-x/y] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+Log[1-x/y] PolyLog[2,(y-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[1-x/y] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]+Log[1-x/y] PolyLog[2,(1+y)/(1+(1+y^2)/(2 y))]+Log[1-x/y] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-x)/(-x+(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1-x)]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]+Log[-(1/(-1-y))] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[-(1/(-1-y))] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]+Log[1-x/y] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+PolyLog[3,(-1-y)/(-1-x)]-PolyLog[3,1+y]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y^2)/(1+y^2)]-PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]+PolyLog[3,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+PolyLog[3,(1+x)/(1+(1+y^2)/(2 y))]-PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+PolyLog[3,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]+PolyLog[3,(-1-x)/(-x+(1+y^2)/(2 y))]+PolyLog[3,(-x+(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+PolyLog[3,(-y+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))])+(1/(3 x))8 (1+x^2) (-Log[1+x] PolyLog[2,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+2 PolyLog[3,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-2 PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))])-(1/(3 x))8 (1+x^2) (-Log[1-x] PolyLog[2,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+2 PolyLog[3,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-2 PolyLog[3,1/(x (1/x-(1+y^2)/(2 x y)))])-(1/(3 x))8 (1+x^2) (1/2 Log[1-x]^2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))])-(1/(3 x))16 (1+x^2) (1/2 Log[1-x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))])+(1/(3 x))8 (1+x^2) (1/2 Log[1+x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+Log[1+x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))])+(1/(3 x))16 (1+x^2) (1/2 Log[1+x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))])-(1/(3 x))2 (-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])+(1/(3 x))8 (1+x^2) (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (-(1/2) Log[1/(1-I del-y)] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1-I del-y] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+Log[(1-x)/(1-I del-y)] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+1/2 Log[(1-x)/(1-I del-y)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(1-I del-y)/(1-x)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (1+(I del+y)^2))/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+1/6 Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]^3-1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]^3+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (I del+y) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]^3-\[Pi]^2 (-(1/6) Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]+1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]+1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del+x-y)/(1-I del-y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-I del+x-y)/(1-I del-y)]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del+y)/(-1+I del+y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del-x+y)/(1-x)]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-I del-y)]-PolyLog[3,(-I del+x-y)/(1-I del-y)]+PolyLog[3,I del+y]+PolyLog[3,(I del+y)/(-1+I del+y)]-PolyLog[3,(I del-x+y)/(1-x)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,1-(1+(I del+y)^2)/(2 (I del+y))]-PolyLog[3,(1-(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]-PolyLog[3,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+(1/(3 x))4 (-1+x^2)^2 (-4-(8 x^4)/(-1+x^2)^2+(12 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (1/2 Log[1-I del-y] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[1/((I del+y) (-1+1/(I del+y)))] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]-1/2 Log[(-1+1/(I del+y))/(-x+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (1+(I del+y)^2))/(2 (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]^3+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]^3-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]+\[Pi]^2 (-(1/6) Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]^3-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]^3+\[Pi]^2 (-(1/6) Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))])+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/2 Log[1+1/2 (-1-(I del+y)^2)] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2+1/2 Log[1/(x (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-1/2 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/((I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-Log[1-x] Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-1/2 Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2-1/2 Log[(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[-(((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))))]-1/2 Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2 Log[((I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[((-1+1/x) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,1/(1-1/(I del+y))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-x)/(-x+1/(I del+y))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,1/2 (1+(I del+y)^2)]-Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-1+1/(I del+y))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-x] (Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[2,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[2,(1+(I del+y)^2)/(2 (I del+y) (-(1/(I del+y))+(1+(I del+y)^2)/(2 (I del+y))))])-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1-x] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+Log[1-x] PolyLog[2,(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,1-I del-y]-PolyLog[3,I del+y]-PolyLog[3,1/(1-1/(I del+y))]+PolyLog[3,(-1+x)/(-1+1/(I del+y))]+PolyLog[3,(1-x)/(-x+1/(I del+y))]+PolyLog[3,(1-1/x)/(-(1/x)+1/(x (I del+y)))]-PolyLog[3,-(1/(x (-(1/x)+1/(x (I del+y)))))]+PolyLog[3,(-(1/x)+1/(x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,1/2 (1+(I del+y)^2)]-PolyLog[3,1+1/2 (-1-(I del+y)^2)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+PolyLog[3,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+PolyLog[3,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+PolyLog[3,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))])-(1/(3 x))8 (1+x^2) (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(3 x))2 (-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(3 x))4 (1+x^2) (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(3 x))4 (1+x^2) (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(3 x))4 (1+x^2) ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))(-1+x^2)^2 (8+(16 x^4)/(-1+x^2)^2-(24 x^2)/(-1+x^2)-(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(3 x))4 (1+x^2) (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-1+y^2)^4 (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))4 (1+x^2) ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))(-1+x^2)^2 (-8-(16 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)+(3 (-1+y^2)^4)/(1-2 x y+y^2)^4) ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))4 (1+x^2) (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(x (1-2 x y+y^2)^4))(-1+x^2)^2 (-1+y^2)^4 (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(3 x))8 (1+x^2) (-(1/6) Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3+1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3-1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])-Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(3 x))8 (1+x^2) (-(1/6) Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]^3+1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]-1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]+1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]^3-1/2 Log[1-(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2-1/2 Log[1/(x (1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+1/2 Log[-((-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+Log[1+x] Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1/x-(1+y^2)/(2 x y))/(-1+1/x)] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2 Log[-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[-(((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (1/x-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 y)]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]+Log[1+x] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,(-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1+1/x)]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]-Log[1/2 (-1+1/x) x] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[1/2 (-1+1/x) x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,2/((-1+1/x) x)]-PolyLog[3,1/2 (1+1/x) x]+PolyLog[3,(1+y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1+1/x)]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])),

GRen[2]->-(1/(9 x^2 (1-2 x y+y^2)^4))(-1+x^2) (-3 \[Pi]^2 (-1+y^2)^4-16 (1+y^2)^2 (2-35 y^2+2 y^4)+24 \[Pi]^2 x^5 y (-1-3 y^2+3 y^4+y^6)-16 x y (23+225 y^2+225 y^4+23 y^6)+8 x^3 y (-8 (3+59 y^2+59 y^4+3 y^6)+3 \[Pi]^2 (-5-3 y^2+3 y^4+5 y^6))-4 x^4 (-16 y^2 (3+25 y^2+3 y^4)+3 \[Pi]^2 (-1-16 y^2+16 y^6+y^8))-3 x^2 (-16 (1+49 y^2+148 y^4+49 y^6+y^8)+\[Pi]^2 (-7-12 y^2+6 y^4+4 y^6+9 y^8)))+(2 (-1-x^2+2 x^4) Log[1-x]^2)/(3 x^3)-(1/(3 x^3 (1-2 x y+y^2)^3))(-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) Log[1-x]^2+((-1+x^2)^3 (-1+y^2)^4 Log[1-x]^3)/(6 x^3 (1-2 x y+y^2)^4)-(2 (-1-x^2+2 x^4) Log[1+x]^2)/(3 x^3)-(1/(3 x^3 (1-2 x y+y^2)^3))(-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) Log[1+x]^2-((-1+x^2)^3 (-1+y^2)^4 Log[1+x]^3)/(6 x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2) (1+x^2) (-1+y^2)^4 Log[1-y]^2)/(x^2 (1-2 x y+y^2)^4)+(4 (-1+x^2) (1+x^2) (-1+y^2)^4 Log[1+y]^2)/(x^2 (1-2 x y+y^2)^4)-(16 (-1+x) (1+x) (-1+Log[-((-1+y^2)/(1-2 x y+y^2))]))/(3 x^2)-(8 (-1+x) (1+x) (1+2 x^2) Log[1-x] (-1+Log[-((-1+y^2)/(1-2 x y+y^2))]))/(3 x^3)+(8 (-1+x) (1+x) (1+2 x^2) Log[1+x] (-1+Log[-((-1+y^2)/(1-2 x y+y^2))]))/(3 x^3)+(8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2 Log[1-(2 x y)/(1+y^2)])/(3 x^2 (1-2 x y+y^2)^2)+(4 (-1-x^2+2 x^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x]))/(3 x^3)+(1/(3 x^3 (1-2 x y+y^2)^3))2 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(4 (-1-x^2+2 x^4) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(3 x^3)+(1/(3 x^3 (1-2 x y+y^2)^3))2 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-(1/(3 x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) PolyLog[2,-y]+(1/(3 x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) PolyLog[2,-I y]+(1/(3 x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) PolyLog[2,I y]-(1/(3 x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (-1+y^2) (-3 (-1+y^2)^3+8 x^3 y (5+8 y^2+5 y^4)+8 x^5 (y+4 y^3+y^5)-4 x^4 (1+17 y^2+17 y^4+y^6)-x^2 (5+25 y^2+7 y^4+11 y^6)) PolyLog[2,y]+(1/(x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (1+x^2) (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-(1/(x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (1+x^2) (-1+y^2)^4 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(1/(x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (1+x^2) (-1+y^2)^4 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (1+x^2) (-1+y^2)^4 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(1/(x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (1+x^2) (-1+y^2)^4 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+(1/(x^2 (1-2 x y+y^2)^4))8 (-1+x^2) (1+x^2) (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+Log[1+x] ((1/(72 x^3))(1-x^2) (-1+x^2)^2 (-((496 (1+2 x^2))/(-1+x^2)^2)+(12 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4-(48 (-13 (-1+y^2)^2+8 x^3 (y+y^3)+8 x^4 (1-3 y^2+y^4)+x^2 (3-14 y^2+3 y^4)))/((-1+x^2)^2 (1-2 x y+y^2)^2))-(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) Log[1-y]-(2 (-1+x^2)^3 (-1+y^2)^4 Log[1-y]^2)/(x^3 (1-2 x y+y^2)^4)+(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) Log[1-I y]+(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) Log[1+I y]-(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) Log[1+y]-(2 (-1+x^2)^3 (-1+y^2)^4 Log[1+y]^2)/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-I y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,I y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,y])/(x^3 (1-2 x y+y^2)^4)-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-(4 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))/(x^3 (1-2 x y+y^2)^4))+Log[1-x] ((1/(72 x^3))(1-x^2) (-1+x^2)^2 ((496 (1+2 x^2))/(-1+x^2)^2-(12 \[Pi]^2 (-1+y^2)^4)/(1-2 x y+y^2)^4+(48 (-13 (-1+y^2)^2+8 x^3 (y+y^3)+8 x^4 (1-3 y^2+y^4)+x^2 (3-14 y^2+3 y^4)))/((-1+x^2)^2 (1-2 x y+y^2)^2))-(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) Log[1-y]+(2 (-1+x^2)^3 (-1+y^2)^4 Log[1-y]^2)/(x^3 (1-2 x y+y^2)^4)+(2 (-1+x^2)^3 (-1+y^2)^4 Log[1+y]^2)/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,-I y])/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,I y])/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 PolyLog[2,y])/(x^3 (1-2 x y+y^2)^4)+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+(4 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))/(x^3 (1-2 x y+y^2)^4))+Log[1-I y] ((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2)+(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) Log[1-x]-((-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x^3 (1-2 x y+y^2)^4)+((-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x^3 (1-2 x y+y^2)^4)+(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 (y+3 y^3)-4 x^7 (1+16 y^2+15 y^4)+y (3-11 y^2-11 y^4+3 y^6)+x^4 y (-31-41 y^2-17 y^4+9 y^6)+4 x^3 (2+11 y^2+10 y^4+9 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 (29 y+75 y^3+75 y^5-3 y^7)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)+x^5 (-1+8 y^2-26 y^4-48 y^6+3 y^8)) Log[1-x/y]+(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 y^5 (3+y^2)-4 x^7 y^4 (15+16 y^2+y^4)+4 x^3 y^2 (9+10 y^2+11 y^4+2 y^6)+y (3-11 y^2-11 y^4+3 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 y (-3+75 y^2+75 y^4+29 y^6)-x^4 y (-9+17 y^2+41 y^4+31 y^6)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)-x^5 (-3+48 y^2+26 y^4-8 y^6+y^8)) Log[1-x y]+(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x^3 (1-2 x y+y^2)^4))+Log[1+I y] ((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2)+(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) Log[1-x]-((-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x^3 (1-2 x y+y^2)^4)+((-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x^3 (1-2 x y+y^2)^4)+(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 (y+3 y^3)-4 x^7 (1+16 y^2+15 y^4)+y (3-11 y^2-11 y^4+3 y^6)+x^4 y (-31-41 y^2-17 y^4+9 y^6)+4 x^3 (2+11 y^2+10 y^4+9 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 (29 y+75 y^3+75 y^5-3 y^7)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)+x^5 (-1+8 y^2-26 y^4-48 y^6+3 y^8)) Log[1-x/y]+(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 y^5 (3+y^2)-4 x^7 y^4 (15+16 y^2+y^4)+4 x^3 y^2 (9+10 y^2+11 y^4+2 y^6)+y (3-11 y^2-11 y^4+3 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 y (-3+75 y^2+75 y^4+29 y^6)-x^4 y (-9+17 y^2+41 y^4+31 y^6)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)-x^5 (-3+48 y^2+26 y^4-8 y^6+y^8)) Log[1-x y]+(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-(2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x^3 (1-2 x y+y^2)^4))+Log[1-y] (-((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2))+((-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x^3 (1-2 x y+y^2)^4)-((-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x^3 (1-2 x y+y^2)^4)-(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 (y+3 y^3)-4 x^7 (1+16 y^2+15 y^4)+y (3-11 y^2-11 y^4+3 y^6)+x^4 y (-31-41 y^2-17 y^4+9 y^6)+4 x^3 (2+11 y^2+10 y^4+9 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 (29 y+75 y^3+75 y^5-3 y^7)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)+x^5 (-1+8 y^2-26 y^4-48 y^6+3 y^8)) Log[1-x/y]-(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 y^5 (3+y^2)-4 x^7 y^4 (15+16 y^2+y^4)+4 x^3 y^2 (9+10 y^2+11 y^4+2 y^6)+y (3-11 y^2-11 y^4+3 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 y (-3+75 y^2+75 y^4+29 y^6)-x^4 y (-9+17 y^2+41 y^4+31 y^6)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)-x^5 (-3+48 y^2+26 y^4-8 y^6+y^8)) Log[1-x y]-(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x^3 (1-2 x y+y^2)^4))+Log[1+y] (-((8 (-1+x^2) (-5+2 x^2) (-1+y^2)^2)/(3 x^2 (1-2 x y+y^2)^2))-(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) Log[1-x]+((-1+x^2)^3 (-1+y^2)^4 Log[1-x]^2)/(x^3 (1-2 x y+y^2)^4)-((-1+x^2)^3 (-1+y^2)^4 Log[1+x]^2)/(x^3 (1-2 x y+y^2)^4)-(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 (y+3 y^3)-4 x^7 (1+16 y^2+15 y^4)+y (3-11 y^2-11 y^4+3 y^6)+x^4 y (-31-41 y^2-17 y^4+9 y^6)+4 x^3 (2+11 y^2+10 y^4+9 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 (29 y+75 y^3+75 y^5-3 y^7)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)+x^5 (-1+8 y^2-26 y^4-48 y^6+3 y^8)) Log[1-x/y]-(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 y^5 (3+y^2)-4 x^7 y^4 (15+16 y^2+y^4)+4 x^3 y^2 (9+10 y^2+11 y^4+2 y^6)+y (3-11 y^2-11 y^4+3 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 y (-3+75 y^2+75 y^4+29 y^6)-x^4 y (-9+17 y^2+41 y^4+31 y^6)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)-x^5 (-3+48 y^2+26 y^4-8 y^6+y^8)) Log[1-x y]-(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+(2 (-1+x^2)^3 (-1+y^2)^4 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)]))/(x^3 (1-2 x y+y^2)^4)-(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)]))/(x^3 (1-2 x y+y^2)^4)+(4 (-1+x^2)^3 (-1+y^2)^4 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))/(x^3 (1-2 x y+y^2)^4))+(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x)^2 (1+x) (1+y)^2 (4 x^3 (1-8 y+6 y^2-8 y^3+y^4)+2 (1-5 y+12 y^2-5 y^3+y^4)+4 x^4 (1-2 y+6 y^2-2 y^3+y^4)+3 x^2 (3-6 y+14 y^2-6 y^3+3 y^4)+x (5-28 y+30 y^2-28 y^3+5 y^4)) (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+(1/(3 x^3 (1-2 x y+y^2)^3))4 (-1+x) (1+x)^2 (-1+y)^2 (4 x^4 (1+2 y+6 y^2+2 y^3+y^4)+2 (1+5 y+12 y^2+5 y^3+y^4)-4 x^3 (1+8 y+6 y^2+8 y^3+y^4)+3 x^2 (3+6 y+14 y^2+6 y^3+3 y^4)-x (5+28 y+30 y^2+28 y^3+5 y^4)) (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 y^5 (3+y^2)-4 x^7 y^4 (15+16 y^2+y^4)+4 x^3 y^2 (9+10 y^2+11 y^4+2 y^6)+y (3-11 y^2-11 y^4+3 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 y (-3+75 y^2+75 y^4+29 y^6)-x^4 y (-9+17 y^2+41 y^4+31 y^6)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)-x^5 (-3+48 y^2+26 y^4-8 y^6+y^8)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(1/(3 x^3 (1-2 x y+y^2)^4))8 (8 x^8 (y+3 y^3)-4 x^7 (1+16 y^2+15 y^4)+y (3-11 y^2-11 y^4+3 y^6)+x^4 y (-31-41 y^2-17 y^4+9 y^6)+4 x^3 (2+11 y^2+10 y^4+9 y^6)-x^2 y (9+47 y^2+47 y^4+9 y^6)+x^6 (29 y+75 y^3+75 y^5-3 y^7)+x (-3+12 y^2+46 y^4+12 y^6-3 y^8)+x^5 (-1+8 y^2-26 y^4-48 y^6+3 y^8)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(8 (1+x^2-2 x^4) (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]))/(3 x^3)+(8 (-1+x^2) (1+2 x^2) (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))/(3 x^3)+(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])-(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (Log[(-1-x)/(-1-1/y)] Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-1/y)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2+1/2 Log[(-1-1/y)/(-1-x)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2-1/2 Log[-(1/(-1-1/y))] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2-1/2 Log[1+1/y] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2+1/6 Log[1/y-(1+y^2)/(2 y)]^3+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[(2 y (1/y-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[-(((-1-x) (1/y-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y))))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[((1+1/y) (-x+(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[((1+1/y) (1+y^2))/(2 y (-(1/y)+(1+y^2)/(2 y)))]-1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]^3-1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]^3-\[Pi]^2 (-(1/6) Log[1/y-(1+y^2)/(2 y)]+1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]+1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))])+1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]^3+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(-x+1/y)/(-1-x)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,-(1/y)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,1/((1+1/y) y)]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]+Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-(1/y)+(1+y^2)/(2 y))/(-1-1/y)]-PolyLog[3,(x-1/y)/(-1-1/y)]-PolyLog[3,(-x+1/y)/(-1-x)]+PolyLog[3,-(1/y)]+PolyLog[3,1/((1+1/y) y)]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[3,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+PolyLog[3,1+(1+y^2)/(2 y)]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))])-(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (-(1/6) Log[(2 y (1+y))/(1+y^2)]^3+1/2 Log[-(1/(-1-y))]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[-(1/(-1-y))]^2 Log[(2 y^2 (-1-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]^3+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]^3-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]^3+1/2 Log[-(1/(-1-y))]^2 Log[(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-1/2 Log[-(1/(-1-y))]^2 Log[((1+y) (1+y^2))/(2 y^2 (1+(1+y^2)/(2 y)))]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]^3+1/2 Log[(-1-x)/(-1-y)]^2 Log[((-x+y) (-1-(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(1+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-Log[1-x/y] Log[(-1-x)/(-1-y)] Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-y)]^2 Log[-(((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y))))]+1/2 Log[-(1/(-1-(1+y^2)/(2 y)))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-1/2 Log[(y (1+(1+y^2)/(2 y)))/(y-(1+y^2)/(2 y))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-Log[1-x/y] Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2-1/2 Log[(-1-(1+y^2)/(2 y))/(-1-x)] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+1/2 Log[((-x+y) (1+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+\[Pi]^2 (1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-1/6 Log[-y+(1+y^2)/(2 y)])-1/6 Log[-y+(1+y^2)/(2 y)]^3-1/2 Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2 Log[(-y+(1+y^2)/(2 y))/(y (-1-(1+y^2)/(2 y)))]+1/2 Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2 Log[-(((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y))))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]^3+\[Pi]^2 (-(1/6) Log[(2 y (1+y))/(1+y^2)]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))])-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]^3-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,-(y/(-1-y))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,-(y/(-1-y))]-Log[1-(2 x y)/(1+y^2)] (Log[1+x] Log[(-1+y/x)/(1/x+y/x)]-PolyLog[2,-(1/(x (-(1/x)-y/x)))]+PolyLog[2,(1+1/x)/(1/x+y/x)])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[-(1/(-1-y))] PolyLog[2,-((2 y)/(1+y^2))]+Log[-(1/(-1-y))] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]-Log[1-x/y] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+Log[1-x/y] PolyLog[2,(y-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[1-x/y] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]+Log[1-x/y] PolyLog[2,(1+y)/(1+(1+y^2)/(2 y))]+Log[1-x/y] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-x)/(-x+(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1-x)]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]+Log[-(1/(-1-y))] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[-(1/(-1-y))] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]+Log[1-x/y] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+PolyLog[3,(-1-y)/(-1-x)]-PolyLog[3,1+y]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y^2)/(1+y^2)]-PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]+PolyLog[3,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+PolyLog[3,(1+x)/(1+(1+y^2)/(2 y))]-PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+PolyLog[3,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]+PolyLog[3,(-1-x)/(-x+(1+y^2)/(2 y))]+PolyLog[3,(-x+(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+PolyLog[3,(-y+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))])+(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (-(1/2) Log[1/(1-I del-y)] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1-I del-y] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+Log[(1-x)/(1-I del-y)] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+1/2 Log[(1-x)/(1-I del-y)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(1-I del-y)/(1-x)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (1+(I del+y)^2))/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+1/6 Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]^3-1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]^3+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (I del+y) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]^3-\[Pi]^2 (-(1/6) Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]+1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]+1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del+x-y)/(1-I del-y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-I del+x-y)/(1-I del-y)]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del+y)/(-1+I del+y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del-x+y)/(1-x)]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-I del-y)]-PolyLog[3,(-I del+x-y)/(1-I del-y)]+PolyLog[3,I del+y]+PolyLog[3,(I del+y)/(-1+I del+y)]-PolyLog[3,(I del-x+y)/(1-x)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,1-(1+(I del+y)^2)/(2 (I del+y))]-PolyLog[3,(1-(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]-PolyLog[3,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+(1/(x^3 (1-2 x y+y^2)^4))4 (-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1-I del-y] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[1/((I del+y) (-1+1/(I del+y)))] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]-1/2 Log[(-1+1/(I del+y))/(-x+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (1+(I del+y)^2))/(2 (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]^3+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]^3-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]+\[Pi]^2 (-(1/6) Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]^3-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]^3+\[Pi]^2 (-(1/6) Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))])+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/2 Log[1+1/2 (-1-(I del+y)^2)] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2+1/2 Log[1/(x (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-1/2 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/((I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-Log[1-x] Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-1/2 Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2-1/2 Log[(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[-(((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))))]-1/2 Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2 Log[((I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[((-1+1/x) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,1/(1-1/(I del+y))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-x)/(-x+1/(I del+y))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,1/2 (1+(I del+y)^2)]-Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-1+1/(I del+y))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-x] (Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[2,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[2,(1+(I del+y)^2)/(2 (I del+y) (-(1/(I del+y))+(1+(I del+y)^2)/(2 (I del+y))))])-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1-x] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+Log[1-x] PolyLog[2,(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,1-I del-y]-PolyLog[3,I del+y]-PolyLog[3,1/(1-1/(I del+y))]+PolyLog[3,(-1+x)/(-1+1/(I del+y))]+PolyLog[3,(1-x)/(-x+1/(I del+y))]+PolyLog[3,(1-1/x)/(-(1/x)+1/(x (I del+y)))]-PolyLog[3,-(1/(x (-(1/x)+1/(x (I del+y)))))]+PolyLog[3,(-(1/x)+1/(x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,1/2 (1+(I del+y)^2)]-PolyLog[3,1+1/2 (-1-(I del+y)^2)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+PolyLog[3,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+PolyLog[3,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+PolyLog[3,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))])-(1/(x^3 (1-2 x y+y^2)^4))2 (-1+x^2)^3 (-1+y^2)^4 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(x^3 (1-2 x y+y^2)^4))(-1+x^2)^3 (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-(1/(x^3 (1-2 x y+y^2)^4))(-1+x^2)^3 (-1+y^2)^4 (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+(1/(x^3 (1-2 x y+y^2)^4))(-1+x^2)^3 (-1+y^2)^4 ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(x^3 (1-2 x y+y^2)^4))(-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-(1/(x^3 (1-2 x y+y^2)^4))(-1+x^2)^3 (-1+y^2)^4 ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+(1/(x^3 (1-2 x y+y^2)^4))(-1+x^2)^3 (-1+y^2)^4 (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])),

FRen[S]->(8 (-32+(32 x^2)/(-1+x^2)+(30 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(60 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+(2 (140-(140 x^2)/(-1+x^2)-(160 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(320 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+1/810 (-24120-1080 \[Pi]^2-(810 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3-(6480 (-1+y^2)^2)/(1-2 x y+y^2)^2-(2430 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))+(2 (-1+x^2) (64+(16 x^4)/(-1+x^2)^2-(80 x^2)/(-1+x^2)-(112 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(32 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2)))-16 Log[1-y]^2-16 Log[1+y]^2-Log[1-y] ((8 (7-16 x y+2 y^2+16 x^2 y^2-16 x y^3+7 y^4))/(3 (-1+2 x y-y^2)^2)+(16 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) Log[1-x/y])/(1-2 x y+y^2)^3-(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) Log[1-x y])/(1-2 x y+y^2)^3)-Log[1+y] ((8 (7-16 x y+2 y^2+16 x^2 y^2-16 x y^3+7 y^4))/(3 (-1+2 x y-y^2)^2)+(16 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) Log[1-x/y])/(1-2 x y+y^2)^3-(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) Log[1-x y])/(1-2 x y+y^2)^3)-Log[1-I y] (2/27 (-144-(108 (-1+y^2)^2)/(1-2 x y+y^2)^2)+(16 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) Log[1-x/y])/(1-2 x y+y^2)^3+(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) Log[1-x y])/(1-2 x y+y^2)^3)-Log[1+I y] (2/27 (-144-(108 (-1+y^2)^2)/(1-2 x y+y^2)^2)+(16 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) Log[1-x/y])/(1-2 x y+y^2)^3+(16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) Log[1-x y])/(1-2 x y+y^2)^3)+(1/(3 x))8 (-4 x Log[(-1+y^2)/(-1+2 x y-y^2)]^2+Log[1-x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2+x^2 Log[1-x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2-Log[1+x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2-x^2 Log[1+x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2)-16/3 (-2+Log[-((-1+y^2)/(1-2 x y+y^2))]-3 Log[-((-1+y^2)/(1-2 x y+y^2))]^2)+(4-(4 x^2)/(-1+x^2)-(10 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(20 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (56/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (64/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2)))))+(-100+(100 x^2)/(-1+x^2)+(40 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(80 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (14/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2)))))+(8 (7-16 x y+2 y^2+16 x^2 y^2-16 x y^3+7 y^4) Log[1-(2 x y)/(1+y^2)])/(3 (-1+2 x y-y^2)^2)+(1/(3 x))8 (6 x Log[(-1+y^2)/(-1+2 x y-y^2)]+2 Log[1-x] Log[(-1+y^2)/(-1+2 x y-y^2)]-2 x^2 Log[1-x] Log[(-1+y^2)/(-1+2 x y-y^2)]-1/2 Log[1-x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]-1/2 x^2 Log[1-x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]-2 Log[1+x] Log[(-1+y^2)/(-1+2 x y-y^2)]+2 x^2 Log[1+x] Log[(-1+y^2)/(-1+2 x y-y^2)]+1/2 Log[1+x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]+1/2 x^2 Log[1+x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]-Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-x^2 Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+x^2 Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))+(32 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) PolyLog[2,-y])/(1-2 x y+y^2)^3+(32 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) PolyLog[2,-I y])/(1-2 x y+y^2)^3+(32 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) PolyLog[2,I y])/(1-2 x y+y^2)^3+(32 (x-y) y (3+3 y^2+8 x^2 y^2+2 y^4+x y (-9-7 y^2)) PolyLog[2,y])/(1-2 x y+y^2)^3-32 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+32 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+32 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+32 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+32 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-32 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+(-36+(36 x^2)/(-1+x^2)) (170/(81 (4-(4 x^2)/(-1+x^2)))-3 (4/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2)))))+2/9 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2))))+1/3 (152/(27 (4-(4 x^2)/(-1+x^2)))+2 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2))))+2 (-(16/(9 (4-(4 x^2)/(-1+x^2))))+(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2))))-(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (2/(4-(4 x^2)/(-1+x^2))-(1/(4-(4 x^2)/(-1+x^2)))32 (4 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-y]^2-1/2 Log[1-I y]^2-1/2 Log[1+I y]^2-Log[1-y] Log[-(1/2) (-1-1/y) y]+Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]+Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]+Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-Log[1+I y] Log[1/2 I (-1-I/y) y]+Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-Log[1-I y] Log[-(1/2) I (-1+I/y) y]+Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]+Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]+Log[(1/2+I/2) (-1-I/y) y] Log[1+y]+Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-Log[1/2 (-1+1/y) y] Log[1+y]-1/2 Log[1+y]^2+Log[1-y] Log[1-(2 x y)/(1+y^2)]-Log[1-I y] Log[1-(2 x y)/(1+y^2)]-Log[1+I y] Log[1-(2 x y)/(1+y^2)]+Log[1+y] Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-(2 x y)/(1+y^2)]^2-4 PolyLog[2,1/2-I/2]-4 PolyLog[2,1/2+I/2]-PolyLog[2,-(1/2) (1-1/y) y]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y]-PolyLog[2,1/2 I (1-I/y) y]+PolyLog[2,(1/2+I/2) (1-I/y) y]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y]-PolyLog[2,-(1/2) I (1+I/y) y]+PolyLog[2,(1/2-I/2) (1+I/y) y]-PolyLog[2,1/2 (1+1/y) y]+PolyLog[2,(1/2-I/2) (1+1/y) y]+PolyLog[2,(1/2+I/2) (1+1/y) y]))))+(24-(24 x^2)/(-1+x^2)) (680/(81 (4-(4 x^2)/(-1+x^2)))-3 (16/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2)))))+2/9 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2))))+1/3 (320/(27 (4-(4 x^2)/(-1+x^2)))+2 (16/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2))))-2/9 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2)))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2))-(1/(4-(4 x^2)/(-1+x^2)))32 (4 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-y]^2-1/2 Log[1-I y]^2-1/2 Log[1+I y]^2-Log[1-y] Log[-(1/2) (-1-1/y) y]+Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]+Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]+Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-Log[1+I y] Log[1/2 I (-1-I/y) y]+Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-Log[1-I y] Log[-(1/2) I (-1+I/y) y]+Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]+Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]+Log[(1/2+I/2) (-1-I/y) y] Log[1+y]+Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-Log[1/2 (-1+1/y) y] Log[1+y]-1/2 Log[1+y]^2+Log[1-y] Log[1-(2 x y)/(1+y^2)]-Log[1-I y] Log[1-(2 x y)/(1+y^2)]-Log[1+I y] Log[1-(2 x y)/(1+y^2)]+Log[1+y] Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-(2 x y)/(1+y^2)]^2-4 PolyLog[2,1/2-I/2]-4 PolyLog[2,1/2+I/2]-PolyLog[2,-(1/2) (1-1/y) y]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y]-PolyLog[2,1/2 I (1-I/y) y]+PolyLog[2,(1/2+I/2) (1-I/y) y]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y]-PolyLog[2,-(1/2) I (1+I/y) y]+PolyLog[2,(1/2-I/2) (1+I/y) y]-PolyLog[2,1/2 (1+1/y) y]+PolyLog[2,(1/2-I/2) (1+1/y) y]+PolyLog[2,(1/2+I/2) (1+1/y) y]))))-(1/((1-2 x y+y^2)^3))16 (-1+x y) (-2-3 y^2-8 x^2 y^2-3 y^4+x y (7+9 y^2)) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(40 x^3 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2))-(1/((4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2)))4 x (-1+x^2) (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))-(4 (-1+x^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 x (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2))-(8 x (-1+x^2) (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2))+(28 (-1+x^2)^2 (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 x (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2))-(1/((1-2 x y+y^2)^3))16 (x-y) y (-3-3 y^2-8 x^2 y^2-2 y^4+x y (9+7 y^2)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(1/((4-(4 x^2)/(-1+x^2)) (-1+y^2)))8 x^2 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(80 x^4 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))/(9 (-1+x^2) (4-(4 x^2)/(-1+x^2)) (-1+y^2))-(1/(9 (4-(4 x^2)/(-1+x^2)) (-1+y^2)))8 (-1+x^2) (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(16 x^2 (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2))+(56 (-1+x^2) (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2))-(1/(9 (4-(4 x^2)/(-1+x^2)) (1-y^2)))4 (1-2 x y+y^2) (8-(80 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)-(172 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(20 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(1/(9 (4-(4 x^2)/(-1+x^2))))8 (56-(80 x^4)/(-1+x^2)^2+(24 x^2)/(-1+x^2)-(172 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(20 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+Log[1-x/y] Log[1-y]-Log[1-y]^2+Log[1-x/y] Log[1+y]-Log[1+y]^2+(Log[1-y]+Log[1+y]) Log[1-x y]-Log[1-I y] (Log[1-x/y]+Log[1-x y])-Log[1+I y] (Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+2 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+2 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+2 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+2 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])-PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]+PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(1/(9 (4-(4 x^2)/(-1+x^2))))8 (8-(80 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)-(172 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(20 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+Log[1-x/y] Log[1-y]-Log[1-y]^2+Log[1-x/y] Log[1+y]-Log[1+y]^2+(Log[1-y]+Log[1+y]) Log[1-x y]-Log[1-I y] (Log[1-x/y]+Log[1-x y])-Log[1+I y] (Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+2 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+2 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+2 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+2 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])-PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]+PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(120+(144 x^4)/(-1+x^2)^2-(264 x^2)/(-1+x^2)) ((14 (-1+x^2) (-Log[1-x]+Log[1+x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 ((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2)))+(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))))-(1/(9 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (24+(48 x^4)/(-1+x^2)^2-(72 x^2)/(-1+x^2)) (-(1/6) Log[1-x]^3+1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-1/2 Log[1-x] Log[1+x]^2+1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+1/6 Log[1+x]^3+Log[1+x]^2 (Log[1-y]+Log[1+y])+Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]-Log[1+x] PolyLog[2,1/2 (1+1/x) x]-1/6 Log[1-x] (\[Pi]^2+12 Log[1-y]^2+12 Log[1+y]^2+24 PolyLog[2,-y]-24 PolyLog[2,-I y]-24 PolyLog[2,I y]+24 PolyLog[2,y]+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-24 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-24 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-24 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-24 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))+1/6 Log[1+x] (\[Pi]^2+12 Log[1-y]^2+12 Log[1+y]^2+24 PolyLog[2,-y]-24 PolyLog[2,-I y]-24 PolyLog[2,I y]+24 PolyLog[2,y]+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-24 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-24 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-24 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-24 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))+2 Log[1-y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))+2 Log[1+y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))-2 Log[1-I y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))-2 Log[1+I y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))-PolyLog[3,-(1/2) (-1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,1/2 (-1+1/x) x]+PolyLog[3,1/2 (1+1/x) x]-2 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])+2 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+4 (Log[(-1-x)/(-1-1/y)] Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-1/y)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2+1/2 Log[(-1-1/y)/(-1-x)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2-1/2 Log[-(1/(-1-1/y))] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2-1/2 Log[1+1/y] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2+1/6 Log[1/y-(1+y^2)/(2 y)]^3+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[(2 y (1/y-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[-(((-1-x) (1/y-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y))))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[((1+1/y) (-x+(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[((1+1/y) (1+y^2))/(2 y (-(1/y)+(1+y^2)/(2 y)))]-1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]^3-1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]^3-\[Pi]^2 (-(1/6) Log[1/y-(1+y^2)/(2 y)]+1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]+1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))])+1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]^3+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(-x+1/y)/(-1-x)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,-(1/y)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,1/((1+1/y) y)]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]+Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-(1/y)+(1+y^2)/(2 y))/(-1-1/y)]-PolyLog[3,(x-1/y)/(-1-1/y)]-PolyLog[3,(-x+1/y)/(-1-x)]+PolyLog[3,-(1/y)]+PolyLog[3,1/((1+1/y) y)]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[3,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+PolyLog[3,1+(1+y^2)/(2 y)]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))])+4 (-(1/6) Log[(2 y (1+y))/(1+y^2)]^3+1/2 Log[-(1/(-1-y))]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[-(1/(-1-y))]^2 Log[(2 y^2 (-1-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]^3+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]^3-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]^3+1/2 Log[-(1/(-1-y))]^2 Log[(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-1/2 Log[-(1/(-1-y))]^2 Log[((1+y) (1+y^2))/(2 y^2 (1+(1+y^2)/(2 y)))]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]^3+1/2 Log[(-1-x)/(-1-y)]^2 Log[((-x+y) (-1-(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(1+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-Log[1-x/y] Log[(-1-x)/(-1-y)] Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-y)]^2 Log[-(((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y))))]+1/2 Log[-(1/(-1-(1+y^2)/(2 y)))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-1/2 Log[(y (1+(1+y^2)/(2 y)))/(y-(1+y^2)/(2 y))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-Log[1-x/y] Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2-1/2 Log[(-1-(1+y^2)/(2 y))/(-1-x)] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+1/2 Log[((-x+y) (1+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+\[Pi]^2 (1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-1/6 Log[-y+(1+y^2)/(2 y)])-1/6 Log[-y+(1+y^2)/(2 y)]^3-1/2 Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2 Log[(-y+(1+y^2)/(2 y))/(y (-1-(1+y^2)/(2 y)))]+1/2 Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2 Log[-(((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y))))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]^3+\[Pi]^2 (-(1/6) Log[(2 y (1+y))/(1+y^2)]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))])-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]^3-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,-(y/(-1-y))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,-(y/(-1-y))]-Log[1-(2 x y)/(1+y^2)] (Log[1+x] Log[(-1+y/x)/(1/x+y/x)]-PolyLog[2,-(1/(x (-(1/x)-y/x)))]+PolyLog[2,(1+1/x)/(1/x+y/x)])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[-(1/(-1-y))] PolyLog[2,-((2 y)/(1+y^2))]+Log[-(1/(-1-y))] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]-Log[1-x/y] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+Log[1-x/y] PolyLog[2,(y-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[1-x/y] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]+Log[1-x/y] PolyLog[2,(1+y)/(1+(1+y^2)/(2 y))]+Log[1-x/y] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-x)/(-x+(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1-x)]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]+Log[-(1/(-1-y))] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[-(1/(-1-y))] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]+Log[1-x/y] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+PolyLog[3,(-1-y)/(-1-x)]-PolyLog[3,1+y]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y^2)/(1+y^2)]-PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]+PolyLog[3,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+PolyLog[3,(1+x)/(1+(1+y^2)/(2 y))]-PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+PolyLog[3,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]+PolyLog[3,(-1-x)/(-x+(1+y^2)/(2 y))]+PolyLog[3,(-x+(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+PolyLog[3,(-y+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))])-2 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])-4 (-(1/2) Log[1/(1-I del-y)] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1-I del-y] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+Log[(1-x)/(1-I del-y)] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+1/2 Log[(1-x)/(1-I del-y)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(1-I del-y)/(1-x)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (1+(I del+y)^2))/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+1/6 Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]^3-1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]^3+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (I del+y) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]^3-\[Pi]^2 (-(1/6) Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]+1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]+1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del+x-y)/(1-I del-y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-I del+x-y)/(1-I del-y)]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del+y)/(-1+I del+y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del-x+y)/(1-x)]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-I del-y)]-PolyLog[3,(-I del+x-y)/(1-I del-y)]+PolyLog[3,I del+y]+PolyLog[3,(I del+y)/(-1+I del+y)]-PolyLog[3,(I del-x+y)/(1-x)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,1-(1+(I del+y)^2)/(2 (I del+y))]-PolyLog[3,(1-(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]-PolyLog[3,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-4 (1/2 Log[1-I del-y] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[1/((I del+y) (-1+1/(I del+y)))] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]-1/2 Log[(-1+1/(I del+y))/(-x+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (1+(I del+y)^2))/(2 (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]^3+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]^3-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]+\[Pi]^2 (-(1/6) Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]^3-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]^3+\[Pi]^2 (-(1/6) Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))])+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/2 Log[1+1/2 (-1-(I del+y)^2)] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2+1/2 Log[1/(x (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-1/2 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/((I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-Log[1-x] Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-1/2 Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2-1/2 Log[(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[-(((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))))]-1/2 Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2 Log[((I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[((-1+1/x) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,1/(1-1/(I del+y))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-x)/(-x+1/(I del+y))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,1/2 (1+(I del+y)^2)]-Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-1+1/(I del+y))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-x] (Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[2,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[2,(1+(I del+y)^2)/(2 (I del+y) (-(1/(I del+y))+(1+(I del+y)^2)/(2 (I del+y))))])-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1-x] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+Log[1-x] PolyLog[2,(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,1-I del-y]-PolyLog[3,I del+y]-PolyLog[3,1/(1-1/(I del+y))]+PolyLog[3,(-1+x)/(-1+1/(I del+y))]+PolyLog[3,(1-x)/(-x+1/(I del+y))]+PolyLog[3,(1-1/x)/(-(1/x)+1/(x (I del+y)))]-PolyLog[3,-(1/(x (-(1/x)+1/(x (I del+y)))))]+PolyLog[3,(-(1/x)+1/(x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,1/2 (1+(I del+y)^2)]-PolyLog[3,1+1/2 (-1-(I del+y)^2)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+PolyLog[3,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+PolyLog[3,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+PolyLog[3,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))])+2 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3])))-(1/(3 x))4 (12 x+2 Log[1-x]-4 x^2 Log[1-x]+2 (\[Pi]^2/12-Log[2]^2/2) Log[1-x]+Log[1-x]^2-x^2 Log[1-x]^2-1/6 Log[1-x]^3-1/6 x^2 Log[1-x]^3-1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]-2 Log[1+x]+4 x^2 Log[1+x]-2 (\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x]^2 Log[1+x]-Log[1+x]^2+x^2 Log[1+x]^2-1/2 Log[1-x] Log[1+x]^2+1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2+1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+1/6 Log[1+x]^3+1/6 x^2 Log[1+x]^3-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]-Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]+2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-2 x^2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+2 x^2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+3 PolyLog[3,-(1/2) (-1-1/x) x]+PolyLog[3,-(1/2) (1-1/x) x]-3 PolyLog[3,1/2 (-1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+x^2 (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-x^2 (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-x^2 ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-x^2 (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+x^2 ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+x^2 (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))+(-24-(48 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)) ((170 (-1+x^2) (-Log[1-x]+Log[1+x]))/(81 x (4-(4 x^2)/(-1+x^2)))+2/9 (-((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2))))-(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])))-3 ((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 (-((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2))))-(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))))+1/3 ((152 (-1+x^2) (-Log[1-x]+Log[1+x]))/(27 x (4-(4 x^2)/(-1+x^2)))+(1/(9 x (4-(4 x^2)/(-1+x^2))))4 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+2 (-((16 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2))))-(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])))+2 ((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2)))+(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])))+(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (2 (\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/6 Log[1-x]^3-1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]-2 (\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x]^2 Log[1+x]-1/2 Log[1-x] Log[1+x]^2+1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2+1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+1/6 Log[1+x]^3-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]-Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]+Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-4 Log[1-x] (-4 (\[Pi]^2/12-Log[2]^2/2)+1/2 Log[1-y]^2+1/2 Log[1-I y]^2+1/2 Log[1+I y]^2+Log[1-y] Log[-(1/2) (-1-1/y) y]-Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]+Log[1+I y] Log[1/2 I (-1-I/y) y]-Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]+Log[1-I y] Log[-(1/2) I (-1+I/y) y]-Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-Log[(1/2-I/2) (-1+I/y) y] Log[1+y]+Log[1/2 (-1+1/y) y] Log[1+y]+1/2 Log[1+y]^2+4 PolyLog[2,1/2-I/2]+4 PolyLog[2,1/2+I/2]+PolyLog[2,-(1/2) (1-1/y) y]-PolyLog[2,(-(1/2)-I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]-PolyLog[2,(1/2+I/2) (1-I/y) y]-PolyLog[2,(-(1/2)-I/2) (1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]-PolyLog[2,(1/2-I/2) (1+I/y) y]+PolyLog[2,1/2 (1+1/y) y]-PolyLog[2,(1/2-I/2) (1+1/y) y]-PolyLog[2,(1/2+I/2) (1+1/y) y])+4 Log[1+x] (-4 (\[Pi]^2/12-Log[2]^2/2)+1/2 Log[1-y]^2+1/2 Log[1-I y]^2+1/2 Log[1+I y]^2+Log[1-y] Log[-(1/2) (-1-1/y) y]-Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]+Log[1+I y] Log[1/2 I (-1-I/y) y]-Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]+Log[1-I y] Log[-(1/2) I (-1+I/y) y]-Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-Log[(1/2-I/2) (-1+I/y) y] Log[1+y]+Log[1/2 (-1+1/y) y] Log[1+y]+1/2 Log[1+y]^2+4 PolyLog[2,1/2-I/2]+4 PolyLog[2,1/2+I/2]+PolyLog[2,-(1/2) (1-1/y) y]-PolyLog[2,(-(1/2)-I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]-PolyLog[2,(1/2+I/2) (1-I/y) y]-PolyLog[2,(-(1/2)-I/2) (1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]-PolyLog[2,(1/2-I/2) (1+I/y) y]+PolyLog[2,1/2 (1+1/y) y]-PolyLog[2,(1/2-I/2) (1+1/y) y]-PolyLog[2,(1/2+I/2) (1+1/y) y])-2 Log[1-y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+2 Log[1-I y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+2 Log[1+I y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))-2 Log[1+y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+3 PolyLog[3,-(1/2) (-1-1/x) x]+PolyLog[3,-(1/2) (1-1/x) x]-3 PolyLog[3,1/2 (-1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+2 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])-2 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+4 (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(-1-x)/(-1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))])-4 (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-x)/(1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))])-4 (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))])+4 (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))])+2 (-Log[1+x] PolyLog[2,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+2 PolyLog[3,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-2 PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))])-2 (-Log[1-x] PolyLog[2,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+2 PolyLog[3,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-2 PolyLog[3,1/(x (1/x-(1+y^2)/(2 x y)))])-2 (1/2 Log[1-x]^2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))])-4 (1/2 Log[1-x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))])+2 (1/2 Log[1+x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+Log[1+x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))])+4 (1/2 Log[1+x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))])-2 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])+2 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])-2 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+2 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+2 (-(1/6) Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3+1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3-1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])-Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-2 (-(1/6) Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]^3+1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]-1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]+1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]^3-1/2 Log[1-(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2-1/2 Log[1/(x (1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+1/2 Log[-((-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+Log[1+x] Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1/x-(1+y^2)/(2 x y))/(-1+1/x)] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2 Log[-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[-(((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (1/x-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 y)]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]+Log[1+x] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,(-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1+1/x)]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]-Log[1/2 (-1+1/x) x] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[1/2 (-1+1/x) x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,2/((-1+1/x) x)]-PolyLog[3,1/2 (1+1/x) x]+PolyLog[3,(1+y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1+1/x)]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))))),

FRen[P]->(8 (-32+(32 x^2)/(-1+x^2)+(58 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(60 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+(2 (140-(140 x^2)/(-1+x^2)-(320 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(320 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)))/(9 (4-(4 x^2)/(-1+x^2)))+1/270 (-14760-360 \[Pi]^2+(270 \[Pi]^2 (-1+y^2)^3)/(1-2 x y+y^2)^3+(2160 (-1+y^2)^2)/(1-2 x y+y^2)^2-(1350 \[Pi]^2 (-1+y^2))/(1-2 x y+y^2))+(2 (-1+x^2) (-16+(16 x^4)/(-1+x^2)^2-(16 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(32 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2)))-16 Log[1-y]^2-16 Log[1+y]^2-Log[1-y] ((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2)+(16 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) Log[1-x/y])/(9 (1-2 x y+y^2)^3)-(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) Log[1-x y])/(-1+2 x y-y^2)^3)-Log[1+y] ((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2)+(16 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) Log[1-x/y])/(9 (1-2 x y+y^2)^3)-(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) Log[1-x y])/(-1+2 x y-y^2)^3)-Log[1-I y] (-((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2))+(16 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) Log[1-x/y])/(9 (1-2 x y+y^2)^3)+(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) Log[1-x y])/(-1+2 x y-y^2)^3)-Log[1+I y] (-((8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4))/(3 (-1+2 x y-y^2)^2))+(16 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) Log[1-x/y])/(9 (1-2 x y+y^2)^3)+(16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) Log[1-x y])/(-1+2 x y-y^2)^3)+(1/(3 x))8 (-4 x Log[(-1+y^2)/(-1+2 x y-y^2)]^2+Log[1-x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2+x^2 Log[1-x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2-Log[1+x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2-x^2 Log[1+x] Log[(-1+y^2)/(-1+2 x y-y^2)]^2)+16/3 (4+3 (-1+Log[-((-1+y^2)/(1-2 x y+y^2))]) Log[-((-1+y^2)/(1-2 x y+y^2))])+(4-(4 x^2)/(-1+x^2)-(22 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(20 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (56/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (64/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2)))))+(-100+(100 x^2)/(-1+x^2)+(88 (-1+y^2)^2)/(-1+2 x y-y^2)^2-(80 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)) (14/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2)))))+(8 (1-16 x y+14 y^2+16 x^2 y^2-16 x y^3+y^4) Log[1-(2 x y)/(1+y^2)])/(3 (-1+2 x y-y^2)^2)-(1/(3 x))8 (-6 x Log[(-1+y^2)/(-1+2 x y-y^2)]+1/2 Log[1-x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]+1/2 x^2 Log[1-x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]-1/2 Log[1+x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]-1/2 x^2 Log[1+x]^2 Log[(-1+y^2)/(-1+2 x y-y^2)]+Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])+x^2 Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-x] Log[-(1/2) (-1-1/x) x]+PolyLog[2,-(1/2) (1-1/x) x])-Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])-x^2 Log[(-1+y^2)/(-1+2 x y-y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x]))+(32 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) PolyLog[2,-y])/(9 (1-2 x y+y^2)^3)+(32 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) PolyLog[2,-I y])/(9 (1-2 x y+y^2)^3)+(32 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) PolyLog[2,I y])/(9 (1-2 x y+y^2)^3)+(32 (x-y) y (9+45 y^2+72 x^2 y^2+18 y^4+x y (-63-81 y^2)) PolyLog[2,y])/(9 (1-2 x y+y^2)^3)-32 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+32 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+32 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+32 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+32 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-32 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])+(-36+(36 x^2)/(-1+x^2)) (170/(81 (4-(4 x^2)/(-1+x^2)))-3 (4/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2)))))+2/9 (-(4/(9 (4-(4 x^2)/(-1+x^2))))+(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2))))+1/3 (152/(27 (4-(4 x^2)/(-1+x^2)))+2 (4/(9 (4-(4 x^2)/(-1+x^2)))-(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2))))+2 (-(16/(9 (4-(4 x^2)/(-1+x^2))))+(8 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(3 (4-(4 x^2)/(-1+x^2))))-(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (2/(4-(4 x^2)/(-1+x^2))-(1/(4-(4 x^2)/(-1+x^2)))32 (4 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-y]^2-1/2 Log[1-I y]^2-1/2 Log[1+I y]^2-Log[1-y] Log[-(1/2) (-1-1/y) y]+Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]+Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]+Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-Log[1+I y] Log[1/2 I (-1-I/y) y]+Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-Log[1-I y] Log[-(1/2) I (-1+I/y) y]+Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]+Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]+Log[(1/2+I/2) (-1-I/y) y] Log[1+y]+Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-Log[1/2 (-1+1/y) y] Log[1+y]-1/2 Log[1+y]^2+Log[1-y] Log[1-(2 x y)/(1+y^2)]-Log[1-I y] Log[1-(2 x y)/(1+y^2)]-Log[1+I y] Log[1-(2 x y)/(1+y^2)]+Log[1+y] Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-(2 x y)/(1+y^2)]^2-4 PolyLog[2,1/2-I/2]-4 PolyLog[2,1/2+I/2]-PolyLog[2,-(1/2) (1-1/y) y]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y]-PolyLog[2,1/2 I (1-I/y) y]+PolyLog[2,(1/2+I/2) (1-I/y) y]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y]-PolyLog[2,-(1/2) I (1+I/y) y]+PolyLog[2,(1/2-I/2) (1+I/y) y]-PolyLog[2,1/2 (1+1/y) y]+PolyLog[2,(1/2-I/2) (1+1/y) y]+PolyLog[2,(1/2+I/2) (1+1/y) y]))))+(24-(24 x^2)/(-1+x^2)) (680/(81 (4-(4 x^2)/(-1+x^2)))-3 (16/(27 (4-(4 x^2)/(-1+x^2)))+1/3 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2)))))+2/9 (-(64/(9 (4-(4 x^2)/(-1+x^2))))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2))))+1/3 (320/(27 (4-(4 x^2)/(-1+x^2)))+2 (16/(9 (4-(4 x^2)/(-1+x^2)))+1/3 (-(8/(4-(4 x^2)/(-1+x^2)))-(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2))))-2/9 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2)))+1/3 (8/(4-(4 x^2)/(-1+x^2))+(16 (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y]-Log[1-(2 x y)/(1+y^2)]))/(4-(4 x^2)/(-1+x^2))-(1/(4-(4 x^2)/(-1+x^2)))32 (4 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-y]^2-1/2 Log[1-I y]^2-1/2 Log[1+I y]^2-Log[1-y] Log[-(1/2) (-1-1/y) y]+Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]+Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]+Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]-Log[1+I y] Log[1/2 I (-1-I/y) y]+Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]-Log[1-I y] Log[-(1/2) I (-1+I/y) y]+Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]+Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]+Log[(1/2+I/2) (-1-I/y) y] Log[1+y]+Log[(1/2-I/2) (-1+I/y) y] Log[1+y]-Log[1/2 (-1+1/y) y] Log[1+y]-1/2 Log[1+y]^2+Log[1-y] Log[1-(2 x y)/(1+y^2)]-Log[1-I y] Log[1-(2 x y)/(1+y^2)]-Log[1+I y] Log[1-(2 x y)/(1+y^2)]+Log[1+y] Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-(2 x y)/(1+y^2)]^2-4 PolyLog[2,1/2-I/2]-4 PolyLog[2,1/2+I/2]-PolyLog[2,-(1/2) (1-1/y) y]+PolyLog[2,(-(1/2)-I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-1/y) y]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y]-PolyLog[2,1/2 I (1-I/y) y]+PolyLog[2,(1/2+I/2) (1-I/y) y]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y]-PolyLog[2,-(1/2) I (1+I/y) y]+PolyLog[2,(1/2-I/2) (1+I/y) y]-PolyLog[2,1/2 (1+1/y) y]+PolyLog[2,(1/2-I/2) (1+1/y) y]+PolyLog[2,(1/2+I/2) (1+1/y) y]))))-(1/((-1+2 x y-y^2)^3))16 (-1+x y) (2-9 x y+5 y^2+8 x^2 y^2-7 x y^3+y^4) (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])+(40 x^3 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2))-(20 x (-1+x^2) (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(3 (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2))+(20 (-1+x^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 x (4-(4 x^2)/(-1+x^2)) (x-2 y+x y^2))-(8 x (-1+x^2) (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2))+(4 (-1+x^2)^2 (-1+y^2)^2 (1-2 x y+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-2 (\[Pi]^2/12-Log[2]^2/2)-1/2 Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]-1/2 Log[1+x]^2-2 Log[1-x] Log[1-y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])+2 Log[1-I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1+I y] (Log[1-x]-Log[1-x/y]-Log[1-x y])-2 Log[1+y] (Log[1-x]-Log[1-x/y]-Log[1-x y])+2 Log[1-y] (Log[1-x/y]+Log[1-x y])+PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]+2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))])-2 (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])))/(9 x (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2)^2 (x-2 y+x y^2))-(1/(9 (1-2 x y+y^2)^3))16 (x-y) y (-9-45 y^2-72 x^2 y^2-18 y^4+x y (63+81 y^2)) (Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]+PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(1/(3 (4-(4 x^2)/(-1+x^2)) (-1+y^2)))40 x^2 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(80 x^4 (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))/(9 (-1+x^2) (4-(4 x^2)/(-1+x^2)) (-1+y^2))+(1/(9 (4-(4 x^2)/(-1+x^2)) (-1+y^2)))40 (-1+x^2) (-1+2 x y-y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(16 x^2 (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2))+(8 (-1+x^2) (-1+y^2) (4-(4 x^2)/(-1+x^2)-(4 (-1+y^2)^2)/(-1+2 x y-y^2)^2) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))]))/(9 (4-(4 x^2)/(-1+x^2)) (-1+2 x y-y^2))-(1/(9 (4-(4 x^2)/(-1+x^2)) (1-y^2)))4 (1-2 x y+y^2) (-40-(80 x^4)/(-1+x^2)^2+(120 x^2)/(-1+x^2)-(148 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(44 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/4)+Log[1-y] (Log[1-x/y]-Log[1-x y])+Log[1+y] (Log[1-x/y]-Log[1-x y])+Log[1-I y] (-Log[1-x/y]+Log[1-x y])+Log[1+I y] (-Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]+Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]+PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])-(1/(9 (4-(4 x^2)/(-1+x^2))))8 (8-(80 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)-(148 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(44 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+Log[1-x/y] Log[1-y]-Log[1-y]^2+Log[1-x/y] Log[1+y]-Log[1+y]^2+(Log[1-y]+Log[1+y]) Log[1-x y]-Log[1-I y] (Log[1-x/y]+Log[1-x y])-Log[1+I y] (Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+2 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+2 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+2 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+2 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])-PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]+PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(1/(9 (4-(4 x^2)/(-1+x^2))))8 (-40-(80 x^4)/(-1+x^2)^2+(120 x^2)/(-1+x^2)-(148 (-1+y^2)^2)/(-1+2 x y-y^2)^2+(152 x^2 (-1+y^2)^2)/((-1+x^2) (-1+2 x y-y^2)^2)+(44 (-1+y^2)^4)/(-1+2 x y-y^2)^4-(40 x^2 (-1+y^2)^4)/((-1+x^2) (-1+2 x y-y^2)^4)) (-(\[Pi]^2/12)+Log[1-x/y] Log[1-y]-Log[1-y]^2+Log[1-x/y] Log[1+y]-Log[1+y]^2+(Log[1-y]+Log[1+y]) Log[1-x y]-Log[1-I y] (Log[1-x/y]+Log[1-x y])-Log[1+I y] (Log[1-x/y]+Log[1-x y])-Log[1-x/y] Log[1-(2 x y)/(1+y^2)]-Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+Log[1-x/y] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-2 PolyLog[2,-y]+2 PolyLog[2,-I y]+2 PolyLog[2,I y]-2 PolyLog[2,y]-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])+2 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])+2 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])+2 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])+2 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])-2 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y])-PolyLog[2,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-PolyLog[2,y/(y-(1+y^2)/(2 y))]+PolyLog[2,(1+y^2)/(2 y (-(1/y)+(1+y^2)/(2 y)))]+PolyLog[2,(x-y)/(-y+(1+y^2)/(2 y))])+(72+(144 x^4)/(-1+x^2)^2-(216 x^2)/(-1+x^2)) ((14 (-1+x^2) (-Log[1-x]+Log[1+x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 ((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2)))+(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))))-(1/(9 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (24+(48 x^4)/(-1+x^2)^2-(72 x^2)/(-1+x^2)) (-(1/6) Log[1-x]^3+1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-1/2 Log[1-x] Log[1+x]^2+1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+1/6 Log[1+x]^3+Log[1+x]^2 (Log[1-y]+Log[1+y])+Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]-Log[1+x] PolyLog[2,1/2 (1+1/x) x]-1/6 Log[1-x] (\[Pi]^2+12 Log[1-y]^2+12 Log[1+y]^2+24 PolyLog[2,-y]-24 PolyLog[2,-I y]-24 PolyLog[2,I y]+24 PolyLog[2,y]+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-24 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-24 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-24 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-24 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))+1/6 Log[1+x] (\[Pi]^2+12 Log[1-y]^2+12 Log[1+y]^2+24 PolyLog[2,-y]-24 PolyLog[2,-I y]-24 PolyLog[2,I y]+24 PolyLog[2,y]+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1-y] Log[-(1/2) (-1-1/y) y]+PolyLog[2,-(1/2) (1-1/y) y])-24 (Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(-(1/2)+I/2) (1-I/y) y])-24 (Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(1/2+I/2) (1-I/y) y])-24 (Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-PolyLog[2,1/2-I/2]+PolyLog[2,(-(1/2)-I/2) (1+I/y) y])-24 (Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-PolyLog[2,1/2+I/2]+PolyLog[2,(1/2-I/2) (1+I/y) y])+24 (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/y) y] Log[1+y]+PolyLog[2,1/2 (1+1/y) y]))+2 Log[1-y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))+2 Log[1+y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))-2 Log[1-I y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))-2 Log[1+I y] (-(1/2) Log[1-x]^2+Log[1-x] Log[-(1/2) (-1-1/x) x]-Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[2,1/2 (1+1/x) x]+2 (Log[(1-x)/(1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(1-1/y)]-PolyLog[2,1/((-1+1/y) y)])-2 (Log[(-1-x)/(-1-1/y)] Log[1-x y]+PolyLog[2,(x-1/y)/(-1-1/y)]-PolyLog[2,1/((1+1/y) y)])+2 (Log[1-x/y] Log[(1-x)/(1-y)]+PolyLog[2,(x-y)/(1-y)]-PolyLog[2,y/(-1+y)])-2 (Log[1-x/y] Log[(-1-x)/(-1-y)]+PolyLog[2,(x-y)/(-1-y)]-PolyLog[2,y/(1+y)]))-PolyLog[3,-(1/2) (-1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,1/2 (-1+1/x) x]+PolyLog[3,1/2 (1+1/x) x]-2 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])+2 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+4 (Log[(-1-x)/(-1-1/y)] Log[1-(2 x y)/(1+y^2)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-1/y)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2+1/2 Log[(-1-1/y)/(-1-x)] Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2-1/2 Log[-(1/(-1-1/y))] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2-1/2 Log[1+1/y] Log[1/(y (1/y-(1+y^2)/(2 y)))]^2+1/6 Log[1/y-(1+y^2)/(2 y)]^3+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[(2 y (1/y-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[-(((-1-x) (1/y-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y))))]-1/2 Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))]^2 Log[((1+1/y) (-x+(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+1/2 Log[1/(y (1/y-(1+y^2)/(2 y)))]^2 Log[((1+1/y) (1+y^2))/(2 y (-(1/y)+(1+y^2)/(2 y)))]-1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]^3-1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]^3-\[Pi]^2 (-(1/6) Log[1/y-(1+y^2)/(2 y)]+1/6 Log[(-(1/y)+(1+y^2)/(2 y))/(-1-x)]+1/6 Log[(2 y (-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))])+1/6 Log[((-1-(1+y^2)/(2 y)) (-(1/y)+(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]^3+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(x-1/y)/(-1-1/y)]+Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,(-x+1/y)/(-1-x)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,-(1/y)]-Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,1/((1+1/y) y)]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]+Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]-Log[-(1/(-1-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+Log[(-1-x)/(-1-(1+y^2)/(2 y))] PolyLog[2,(-1-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]-Log[(-x+1/y)/(1/y-(1+y^2)/(2 y))] PolyLog[2,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]+Log[1/(y (1/y-(1+y^2)/(2 y)))] PolyLog[2,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-(1/y)+(1+y^2)/(2 y))/(-1-1/y)]-PolyLog[3,(x-1/y)/(-1-1/y)]-PolyLog[3,(-x+1/y)/(-1-x)]+PolyLog[3,-(1/y)]+PolyLog[3,1/((1+1/y) y)]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,(2 (-1-(1+y^2)/(2 y)))/((-1-1/y) (1+y^2))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[3,(-1-y^2)/(2 y (1/y-(1+y^2)/(2 y)))]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-x) (1/y-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(1/y-(1+y^2)/(2 y))]+PolyLog[3,1+(1+y^2)/(2 y)]+PolyLog[3,((-x+1/y) (-1-(1+y^2)/(2 y)))/((-1-1/y) (-x+(1+y^2)/(2 y)))]-PolyLog[3,(-1-(1+y^2)/(2 y))/(y (-(1/y)+(1+y^2)/(2 y)))])+4 (-(1/6) Log[(2 y (1+y))/(1+y^2)]^3+1/2 Log[-(1/(-1-y))]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[-(1/(-1-y))]^2 Log[(2 y^2 (-1-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]^3+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]^3-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]^3+1/2 Log[-(1/(-1-y))]^2 Log[(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-1/2 Log[-(1/(-1-y))]^2 Log[((1+y) (1+y^2))/(2 y^2 (1+(1+y^2)/(2 y)))]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]^3+1/2 Log[(-1-x)/(-1-y)]^2 Log[((-x+y) (-1-(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(1+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-Log[1-x/y] Log[(-1-x)/(-1-y)] Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-y)]^2 Log[(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]+1/2 Log[(-1-x)/(-1-y)]^2 Log[-(((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y))))]+1/2 Log[-(1/(-1-(1+y^2)/(2 y)))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-1/2 Log[(y (1+(1+y^2)/(2 y)))/(y-(1+y^2)/(2 y))] Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2-Log[1-x/y] Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]-1/2 Log[(-1-x)/(-1-(1+y^2)/(2 y))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2-1/2 Log[(-1-(1+y^2)/(2 y))/(-1-x)] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+1/2 Log[((-x+y) (1+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))] Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2+\[Pi]^2 (1/6 Log[(y-(1+y^2)/(2 y))/(-1-x)]+1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/(y (-1-(1+y^2)/(2 y)))]-1/6 Log[((-1-y) (y-(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-1/6 Log[-y+(1+y^2)/(2 y)])-1/6 Log[-y+(1+y^2)/(2 y)]^3-1/2 Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))]^2 Log[(-y+(1+y^2)/(2 y))/(y (-1-(1+y^2)/(2 y)))]+1/2 Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))]^2 Log[-(((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y))))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]^3+\[Pi]^2 (-(1/6) Log[(2 y (1+y))/(1+y^2)]+1/6 Log[(1+y)/(-x+(1+y^2)/(2 y))]+1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/(y (1+(1+y^2)/(2 y)))]-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))])-1/6 Log[((1+y) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]^3-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,-(y/(-1-y))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,-(y/(-1-y))]-Log[1-(2 x y)/(1+y^2)] (Log[1+x] Log[(-1+y/x)/(1/x+y/x)]-PolyLog[2,-(1/(x (-(1/x)-y/x)))]+PolyLog[2,(1+1/x)/(1/x+y/x)])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[-(1/(-1-y))] PolyLog[2,-((2 y)/(1+y^2))]+Log[-(1/(-1-y))] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]-Log[1-x/y] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+Log[1-x/y] PolyLog[2,(y-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-Log[1-x/y] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(1+x)/(1+(1+y^2)/(2 y))]+Log[1-x/y] PolyLog[2,(1+y)/(1+(1+y^2)/(2 y))]+Log[1-x/y] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[-(1/(-1-y))] PolyLog[2,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-x)/(-x+(1+y^2)/(2 y))]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1-x)]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]+Log[-(1/(-1-y))] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[(-1-x)/(-1-y)] PolyLog[2,(-1-y)/(-y+(1+y^2)/(2 y))]-Log[-(1/(-1-y))] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,-(y/(-y+(1+y^2)/(2 y)))]+Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]+Log[(1+y^2)/(2 y (-y+(1+y^2)/(2 y)))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]-Log[(-x+(1+y^2)/(2 y))/(-y+(1+y^2)/(2 y))] PolyLog[2,(-y+(1+y^2)/(2 y))/(-1-y)]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+Log[(-1-x)/(-1-y)] PolyLog[2,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))]+Log[1-x/y] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+PolyLog[3,(-1-y)/(-1-x)]-PolyLog[3,1+y]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y^2)/(1+y^2)]-PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,((-1-y) (1+y^2))/(2 y^2 (-1-(1+y^2)/(2 y)))]+PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,((-1-y) (1+y^2))/(2 y (y-(1+y^2)/(2 y)))]+PolyLog[3,(2 y (y-(1+y^2)/(2 y)))/((-1-y) (1+y^2))]+PolyLog[3,(1+x)/(1+(1+y^2)/(2 y))]-PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+PolyLog[3,(y-(1+y^2)/(2 y))/(y (1+(1+y^2)/(2 y)))]+PolyLog[3,(-1-x)/(-x+(1+y^2)/(2 y))]+PolyLog[3,(-x+(1+y^2)/(2 y))/(-1-x)]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-x+y) (-1-(1+y^2)/(2 y)))]-PolyLog[3,((-1-y) (-x+(1+y^2)/(2 y)))/((-1-x) (-y+(1+y^2)/(2 y)))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-x+y) (1+(1+y^2)/(2 y)))]+PolyLog[3,(-y+(1+y^2)/(2 y))/(-x+(1+y^2)/(2 y))]-PolyLog[3,((-1-x) (-y+(1+y^2)/(2 y)))/((-1-y) (-x+(1+y^2)/(2 y)))])-2 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])-4 (-(1/2) Log[1/(1-I del-y)] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1-I del-y] Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+Log[(1-x)/(1-I del-y)] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+1/2 Log[(1-x)/(1-I del-y)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(1-I del-y)/(1-x)] Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (1+(I del+y)^2))/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]-1/2 Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((-1+I del+y) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+1/6 Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]^3-1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]^3+1/2 Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (I del+y) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]^3-\[Pi]^2 (-(1/6) Log[-I del-y+(1+(I del+y)^2)/(2 (I del+y))]+1/6 Log[(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]+1/6 Log[(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])+1/6 Log[((1-(1+(I del+y)^2)/(2 (I del+y))) (-I del-y+(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del+x-y)/(1-I del-y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-I del+x-y)/(1-I del-y)]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]-Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del+y)/(-1+I del+y)]+Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(I del-x+y)/(1-x)]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(I del+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-Log[(I del-x+y)/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-I del-y+(1+(I del+y)^2)/(2 (I del+y)))/(1-I del-y)]-PolyLog[3,(-I del+x-y)/(1-I del-y)]+PolyLog[3,I del+y]+PolyLog[3,(I del+y)/(-1+I del+y)]-PolyLog[3,(I del-x+y)/(1-x)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,1-(1+(I del+y)^2)/(2 (I del+y))]-PolyLog[3,(1-(1+(I del+y)^2)/(2 (I del+y)))/(1-x)]-PolyLog[3,(2 (I del+y)^2 (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (1+(I del+y)^2))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-x) (I del+y-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(I del+y-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,((I del-x+y) (1-(1+(I del+y)^2)/(2 (I del+y))))/((1-I del-y) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-4 (1/2 Log[1-I del-y] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2+1/2 Log[1/((I del+y) (-1+1/(I del+y)))] Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]-1/2 Log[(-1+1/(I del+y))/(-x+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[(-x+1/(I del+y))/(-1+1/(I del+y))] Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (1+(I del+y)^2))/(2 (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]^3+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]^3-1/2 Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[(2 (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[-(((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y)))))]+\[Pi]^2 (-(1/6) Log[(I del+y) (-1+(1+(I del+y)^2)/(2 (I del+y)))]+1/6 Log[(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+1/6 Log[(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))])-1/6 Log[((1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))) (-1+(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]^3+1/2 Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))]^2 Log[((1-1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-1/6 Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]^3-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]^3+\[Pi]^2 (-(1/6) Log[x (I del+y) (1/x-(1+(I del+y)^2)/(2 x (I del+y)))]+1/6 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-1/6 Log[((-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))])+1/6 Log[(x (-(1/x)+1/(x (I del+y))) (1/x-(1+(I del+y)^2)/(2 x (I del+y))))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]^3+1/2 Log[1+1/2 (-1-(I del+y)^2)] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2+1/2 Log[1/(x (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-1/2 Log[(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/((I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))] Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2-Log[1-x] Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-1/2 Log[(-1+1/(x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2-1/2 Log[(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))] Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[-(((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))))]-1/2 Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]^2 Log[((I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+1/2 Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]^2 Log[((-1+1/x) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,I del+y]+Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,1/(1-1/(I del+y))]-Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1+x)/(-1+1/(I del+y))]-Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1-x)/(-x+1/(I del+y))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,1/2 (1+(I del+y)^2)]-Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+Log[1/((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-Log[1/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-(2 x (I del+y))/(1+(I del+y)^2)] PolyLog[2,(-1+(1+(I del+y)^2)/(2 (I del+y)))/(-1+1/(I del+y))]+Log[(1-x)/(1-(1+(I del+y)^2)/(2 (I del+y)))] PolyLog[2,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+Log[1-x] (Log[1-(2 x (I del+y))/(1+(I del+y)^2)] Log[(-x+1/(I del+y))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[2,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[2,(1+(I del+y)^2)/(2 (I del+y) (-(1/(I del+y))+(1+(I del+y)^2)/(2 (I del+y))))])-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1-x] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+Log[1-x] PolyLog[2,(1/x-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+Log[1/(x (I del+y) (-(1/x)+1/(x (I del+y))))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(-1+1/(x (I del+y)))/(-(1/x)+1/(x (I del+y)))] PolyLog[2,(-(1/x)+1/(x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]-Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))] PolyLog[2,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]+Log[(1+(I del+y)^2)/(2 x (I del+y) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))] PolyLog[2,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,1-I del-y]-PolyLog[3,I del+y]-PolyLog[3,1/(1-1/(I del+y))]+PolyLog[3,(-1+x)/(-1+1/(I del+y))]+PolyLog[3,(1-x)/(-x+1/(I del+y))]+PolyLog[3,(1-1/x)/(-(1/x)+1/(x (I del+y)))]-PolyLog[3,-(1/(x (-(1/x)+1/(x (I del+y)))))]+PolyLog[3,(-(1/x)+1/(x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,1/2 (1+(I del+y)^2)]-PolyLog[3,1+1/2 (-1-(I del+y)^2)]+PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,(-1-(I del+y)^2)/(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,(x-(1+(I del+y)^2)/(2 (I del+y)))/(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))]+PolyLog[3,(1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y)))/(-x+1/(I del+y))]+PolyLog[3,(2 (I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (1+(I del+y)^2))]+PolyLog[3,((I del+y) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/(1-(1+(I del+y)^2)/(2 (I del+y)))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-x+1/(I del+y)) (1-(1+(I del+y)^2)/(2 (I del+y))))]-PolyLog[3,((1-x) (1/(I del+y)-(1+(I del+y)^2)/(2 (I del+y))))/((-1+1/(I del+y)) (-x+(1+(I del+y)^2)/(2 (I del+y))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (I del+y) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]+PolyLog[3,(1-(1+(I del+y)^2)/(2 x (I del+y)))/(1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,(-1+(1+(I del+y)^2)/(2 x (I del+y)))/(-1+1/(x (I del+y)))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/x) (1/(x (I del+y))-(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))]+PolyLog[3,-(1/(x (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y)))))]+PolyLog[3,((-(1/x)+1/(x (I del+y))) (1+(I del+y)^2))/(2 (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,((-(1/x)+1/(x (I del+y))) (-1+(1+(I del+y)^2)/(2 x (I del+y))))/((-1+1/(x (I del+y))) (-(1/x)+(1+(I del+y)^2)/(2 x (I del+y))))]-PolyLog[3,(1+(I del+y)^2)/(2 x (I del+y) (-(1/(x (I del+y)))+(1+(I del+y)^2)/(2 x (I del+y))))])+2 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3])))-(1/(3 x))4 (12 x-2 Log[1-x]+2 (\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/6 Log[1-x]^3-1/6 x^2 Log[1-x]^3-1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+2 Log[1+x]-2 (\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x]^2 Log[1+x]-1/2 Log[1-x] Log[1+x]^2+1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2+1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+1/6 Log[1+x]^3+1/6 x^2 Log[1+x]^3-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]-Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]+Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+Log[1+x] PolyLog[2,1/2 (1+1/x) x]+3 PolyLog[3,-(1/2) (-1-1/x) x]+PolyLog[3,-(1/2) (1-1/x) x]-3 PolyLog[3,1/2 (-1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+x^2 (-((\[Pi]^2/12-Log[2]^2/2) Log[1+x])-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]+2 PolyLog[3,-(1/2) (-1-1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-x^2 (-((\[Pi]^2/12-Log[2]^2/2) Log[1-x])-Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+2 PolyLog[3,1/2 (-1+1/x) x]+1/12 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))-x^2 ((\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x] Log[1+x]^2-1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2-PolyLog[3,-(1/2) (-1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-x^2 (1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]+Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]-PolyLog[3,-(1/2) (1-1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+x^2 ((\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]+1/2 Log[1-x]^2 Log[1+x]-PolyLog[3,1/2 (-1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))+x^2 (1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))+(-24-(48 x^4)/(-1+x^2)^2+(72 x^2)/(-1+x^2)) ((170 (-1+x^2) (-Log[1-x]+Log[1+x]))/(81 x (4-(4 x^2)/(-1+x^2)))+2/9 (-((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2))))-(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])))-3 ((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(27 x (4-(4 x^2)/(-1+x^2)))+1/3 (-((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2))))-(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))))+1/3 ((152 (-1+x^2) (-Log[1-x]+Log[1+x]))/(27 x (4-(4 x^2)/(-1+x^2)))+(1/(9 x (4-(4 x^2)/(-1+x^2))))4 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+2 (-((16 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2))))-(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])))+2 ((4 (-1+x^2) (-Log[1-x]+Log[1+x]))/(9 x (4-(4 x^2)/(-1+x^2)))+(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2+2 Log[1-x] Log[1-y]-2 Log[1-x] Log[1-I y]-2 Log[1-x] Log[1+I y]+2 Log[1-x] Log[1+y]-2 Log[1+x] (Log[1-y]-Log[1-I y]-Log[1+I y]+Log[1+y])-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])))+(1/(3 x (4-(4 x^2)/(-1+x^2))))2 (-1+x^2) (2 (\[Pi]^2/12-Log[2]^2/2) Log[1-x]-1/6 Log[1-x]^3-1/2 Log[1-x]^2 Log[-(1/2) (-1-1/x) x]-1/2 Log[1-x]^2 Log[1/2 (1+1/x) x]-2 (\[Pi]^2/12-Log[2]^2/2) Log[1+x]+1/2 Log[1-x]^2 Log[1+x]-1/2 Log[1-x] Log[1+x]^2+1/2 Log[-(1/2) (1-1/x) x] Log[1+x]^2+1/2 Log[1/2 (-1+1/x) x] Log[1+x]^2+1/6 Log[1+x]^3-Log[1+x] PolyLog[2,-(1/2) (-1-1/x) x]-Log[1-x] PolyLog[2,-(1/2) (1-1/x) x]+Log[1-x] PolyLog[2,1/2 (-1+1/x) x]+Log[1+x] PolyLog[2,1/2 (1+1/x) x]-4 Log[1-x] (-4 (\[Pi]^2/12-Log[2]^2/2)+1/2 Log[1-y]^2+1/2 Log[1-I y]^2+1/2 Log[1+I y]^2+Log[1-y] Log[-(1/2) (-1-1/y) y]-Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]+Log[1+I y] Log[1/2 I (-1-I/y) y]-Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]+Log[1-I y] Log[-(1/2) I (-1+I/y) y]-Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-Log[(1/2-I/2) (-1+I/y) y] Log[1+y]+Log[1/2 (-1+1/y) y] Log[1+y]+1/2 Log[1+y]^2+4 PolyLog[2,1/2-I/2]+4 PolyLog[2,1/2+I/2]+PolyLog[2,-(1/2) (1-1/y) y]-PolyLog[2,(-(1/2)-I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]-PolyLog[2,(1/2+I/2) (1-I/y) y]-PolyLog[2,(-(1/2)-I/2) (1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]-PolyLog[2,(1/2-I/2) (1+I/y) y]+PolyLog[2,1/2 (1+1/y) y]-PolyLog[2,(1/2-I/2) (1+1/y) y]-PolyLog[2,(1/2+I/2) (1+1/y) y])+4 Log[1+x] (-4 (\[Pi]^2/12-Log[2]^2/2)+1/2 Log[1-y]^2+1/2 Log[1-I y]^2+1/2 Log[1+I y]^2+Log[1-y] Log[-(1/2) (-1-1/y) y]-Log[1-I y] Log[(-(1/2)-I/2) (-1-1/y) y]-Log[1+I y] Log[(-(1/2)+I/2) (-1-1/y) y]-Log[1-y] Log[(-(1/2)+I/2) (-1-I/y) y]+Log[1+I y] Log[1/2 I (-1-I/y) y]-Log[1-y] Log[(-(1/2)-I/2) (-1+I/y) y]+Log[1-I y] Log[-(1/2) I (-1+I/y) y]-Log[1-I y] Log[(1/2-I/2) (-1+1/y) y]-Log[1+I y] Log[(1/2+I/2) (-1+1/y) y]-Log[(1/2+I/2) (-1-I/y) y] Log[1+y]-Log[(1/2-I/2) (-1+I/y) y] Log[1+y]+Log[1/2 (-1+1/y) y] Log[1+y]+1/2 Log[1+y]^2+4 PolyLog[2,1/2-I/2]+4 PolyLog[2,1/2+I/2]+PolyLog[2,-(1/2) (1-1/y) y]-PolyLog[2,(-(1/2)-I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-1/y) y]-PolyLog[2,(-(1/2)+I/2) (1-I/y) y]+PolyLog[2,1/2 I (1-I/y) y]-PolyLog[2,(1/2+I/2) (1-I/y) y]-PolyLog[2,(-(1/2)-I/2) (1+I/y) y]+PolyLog[2,-(1/2) I (1+I/y) y]-PolyLog[2,(1/2-I/2) (1+I/y) y]+PolyLog[2,1/2 (1+1/y) y]-PolyLog[2,(1/2-I/2) (1+1/y) y]-PolyLog[2,(1/2+I/2) (1+1/y) y])-2 Log[1-y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+2 Log[1-I y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+2 Log[1+I y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))-2 Log[1+y] (-(1/2) Log[1-x]^2-Log[1-x] Log[-(1/2) (-1-1/x) x]+Log[1/2 (-1+1/x) x] Log[1+x]+1/2 Log[1+x]^2-PolyLog[2,-(1/2) (1-1/x) x]+PolyLog[2,1/2 (1+1/x) x]-2 (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+2 (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-2 (Log[1-x] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))])+2 (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]))+3 PolyLog[3,-(1/2) (-1-1/x) x]+PolyLog[3,-(1/2) (1-1/x) x]-3 PolyLog[3,1/2 (-1+1/x) x]-PolyLog[3,1/2 (1+1/x) x]+2 (1/2 Log[1+x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1+x]^2 Log[(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+Log[1+x] PolyLog[2,-(1/(-1-(1+y^2)/(2 y)))]+PolyLog[3,-(1/(-1-(1+y^2)/(2 y)))]-PolyLog[3,(-1-x)/(-1-(1+y^2)/(2 y))])-2 (1/2 Log[1-x]^2 Log[1-(2 x y)/(1+y^2)]-1/2 Log[1-x]^2 Log[(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+Log[1-x] PolyLog[2,1/(1-(1+y^2)/(2 y))]+PolyLog[3,1/(1-(1+y^2)/(2 y))]-PolyLog[3,(1-x)/(1-(1+y^2)/(2 y))])+4 (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(-1-x)/(-1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (-1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))])-4 (1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-x)/(1-(1+y^2)/(2 y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]+PolyLog[3,(-1-y^2)/(2 y (1-(1+y^2)/(2 y)))]-PolyLog[3,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))])-4 (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(-1+(1+y^2)/(2 y))])+4 (-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]-Log[1-(2 x y)/(1+y^2)] PolyLog[2,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))]-2 PolyLog[3,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))]+2 PolyLog[3,(-x+(1+y^2)/(2 y))/(1+(1+y^2)/(2 y))])+2 (-Log[1+x] PolyLog[2,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+2 PolyLog[3,(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))]-2 PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))])-2 (-Log[1-x] PolyLog[2,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,1/(x (1/x-(1+y^2)/(2 x y)))]+2 PolyLog[3,(-1+1/x)/(1/x-(1+y^2)/(2 x y))]-2 PolyLog[3,1/(x (1/x-(1+y^2)/(2 x y)))])-2 (1/2 Log[1-x]^2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))])-4 (1/2 Log[1-x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))])+2 (1/2 Log[1+x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+Log[1+x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))])+4 (1/2 Log[1+x] Log[1-(2 x y)/(1+y^2)]^2-1/2 Log[1-(2 x y)/(1+y^2)]^2 Log[(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))])-2 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])+2 (-(1/6) Log[(4 y)/(1+y^2)]^3+1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]-1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]+1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3+\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]-1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3+\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]+1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]-Log[2] PolyLog[2,-((2 y)/(1+y^2))]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])-Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])+Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,2]+PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((2 y)/(1+y^2))]-PolyLog[3,1-(2 y)/(1+y^2)]-PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]+PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]+PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]-PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))])-2 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+2 (1/6 Log[(4 y)/(1+y^2)]^3-1/2 Log[2]^2 Log[1+(2 y)/(1+y^2)]+1/2 Log[2]^2 Log[-((x y (-(1/x)-(1+y^2)/(2 x y)))/(1+y^2))]-1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]^3-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[-(((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+(\[Pi]^2/12-Log[2]^2/2) Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-(\[Pi]^2/12-Log[2]^2/2) Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]-1/2 Log[2]^2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/2 Log[2]^2 Log[(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+Log[1-x] Log[-(1/2) (-1-1/x) x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]^3-\[Pi]^2 (-(1/6) Log[(4 y)/(1+y^2)]+1/6 Log[2/(x (-1+(1+y^2)/(2 x y)))]+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/(1/x+(1+y^2)/(2 x y))]-1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]^3+1/2 Log[-(1/2) (-1-1/x) x]^2 Log[(1/x+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+Log[1-(2 x y)/(1+y^2)] (-(\[Pi]^2/12)+Log[2]^2/2+Log[1/2 (-1+1/x) x] Log[1+x]+PolyLog[2,1/2 (1+1/x) x])+Log[2] PolyLog[2,-((2 y)/(1+y^2))]+Log[2] PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-(1/2) x (-(1/x)+(1+y^2)/(2 x y))]-Log[2] PolyLog[2,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-Log[1-x] (Log[1+x] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]-PolyLog[2,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[2,(1+1/x)/(1/x+(1+y^2)/(2 x y))])-Log[1-x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,-((2 y)/(1+y^2))]+PolyLog[3,1-(2 y)/(1+y^2)]+PolyLog[3,-(1/(x (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(-1-1/x)/(-1+(1+y^2)/(2 x y))]-PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]+PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(x y (-(1/x)+(1+y^2)/(2 x y)))/(1+y^2)]-PolyLog[3,(-(1/x)+(1+y^2)/(2 x y))/(-1+(1+y^2)/(2 x y))]+PolyLog[3,-(((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y)))/(2 (-1+(1+y^2)/(2 x y))))]-PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]+PolyLog[3,((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]+1/24 (2 \[Pi]^2 Log[2]-4 Log[2]^3-21 Zeta[3]))+2 (-(1/6) Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]^3+1/6 Log[-x (1/x-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(1/x-(1+y^2)/(2 x y))/(-1-1/x)]-1/6 Log[-x (1/x-(1+y^2)/(2 x y))]+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/(-(1/x)-(1+y^2)/(2 x y)))]-1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))])+1/6 Log[-((2 (1/x-(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]^3-1/2 Log[1+(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2-1/2 Log[-(1/(x (-(1/x)-(1+y^2)/(2 x y))))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+1/2 Log[-((1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2+Log[1-x] Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]+1/2 Log[(-1-1/x)/(-(1/x)-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2+1/2 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1-1/x)] Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[-(((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (-(1/x)-(1+y^2)/(2 x y))))]+1/2 Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]^2 Log[-((1/x+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))]^2 Log[((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(-1-y^2)/(2 y)]+Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])-Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]+Log[1-x] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-Log[1-x] PolyLog[2,(1/x-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1-1/x)]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+Log[2] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[-(1/2) (-1-1/x) x] PolyLog[2,-(2/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[2] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-Log[-(1/2) (-1-1/x) x] PolyLog[2,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]+Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(-(1/x)+(1+y^2)/(2 x y))] PolyLog[2,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,-(2/((-1-1/x) x))]-PolyLog[3,-(1/2) (1-1/x) x]+PolyLog[3,(-1-y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (-(1/x)-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(-(1/x)-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1-1/x)]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (-(1/x)-(1+y^2)/(2 x y))))]+PolyLog[3,(1-1/x)/(-(1/x)+(1+y^2)/(2 x y))]-PolyLog[3,-(1/(x (-(1/x)+(1+y^2)/(2 x y))))]-PolyLog[3,(1+y^2)/(x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,-((2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (-(1/x)+(1+y^2)/(2 x y))))]+PolyLog[3,(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3]))-2 (-(1/6) Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]^3+1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]^3-1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]^3-\[Pi]^2 (1/6 Log[(-(1/x)-(1+y^2)/(2 x y))/(-1+1/x)]-1/6 Log[x (-(1/x)-(1+y^2)/(2 x y))]+1/6 Log[-((2 (-(1/x)-(1+y^2)/(2 x y)))/(1/x-(1+y^2)/(2 x y)))]-1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))])+1/6 Log[(2 (-(1/x)-(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]^3-1/2 Log[1-(1+y^2)/(2 y)] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2-1/2 Log[1/(x (1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+1/2 Log[-((-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y)))] Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2+Log[1+x] Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]+1/2 Log[(-1+1/x)/(1/x-(1+y^2)/(2 x y))] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1/x-(1+y^2)/(2 x y))/(-1+1/x)] Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2+1/2 Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))]^2 Log[-((-(1/x)+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[((-1-1/x) (-(1/x)+(1+y^2)/(2 x y)))/((-1+1/x) (1/x+(1+y^2)/(2 x y)))]-1/2 Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))]^2 Log[-(((-1+1/x) (1/x+(1+y^2)/(2 x y)))/((-1-1/x) (1/x-(1+y^2)/(2 x y))))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 y)]-Log[1+x] (Log[1-(2 x y)/(1+y^2)] Log[(1-x)/(1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (-1+(1+y^2)/(2 y)))])+Log[1-x] (Log[1-(2 x y)/(1+y^2)] Log[(-1-x)/(-1-(1+y^2)/(2 y))]+PolyLog[2,(x-(1+y^2)/(2 y))/(-1-(1+y^2)/(2 y))]-PolyLog[2,(1+y^2)/(2 y (1+(1+y^2)/(2 y)))])+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]+Log[1+x] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-Log[1+x] PolyLog[2,(-(1/x)-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]+Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(-1+(1+y^2)/(2 x y))/(-1+1/x)]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]-Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]-Log[2] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]-Log[1/2 (-1+1/x) x] PolyLog[2,1/(x (1/x+(1+y^2)/(2 x y)))]+Log[2] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[1/2 (-1+1/x) x] PolyLog[2,2/(x (1/x+(1+y^2)/(2 x y)))]+Log[(1+y^2)/(2 x y (1/x+(1+y^2)/(2 x y)))] PolyLog[2,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]-Log[(-1+(1+y^2)/(2 x y))/(1/x+(1+y^2)/(2 x y))] PolyLog[2,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,2]-PolyLog[3,2/((-1+1/x) x)]-PolyLog[3,1/2 (1+1/x) x]+PolyLog[3,(1+y^2)/(2 y)]-PolyLog[3,-((1+y^2)/(x y (1/x-(1+y^2)/(2 x y))))]-PolyLog[3,(1-(1+y^2)/(2 x y))/(1/x-(1+y^2)/(2 x y))]-PolyLog[3,(-1+(1+y^2)/(2 x y))/(-1+1/x)]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1-1/x) x (1/x-(1+y^2)/(2 x y)))]+PolyLog[3,(1+y^2)/(2 x y (-(1/x)+(1+y^2)/(2 x y)))]+PolyLog[3,(1+1/x)/(1/x+(1+y^2)/(2 x y))]-PolyLog[3,1/(x (1/x+(1+y^2)/(2 x y)))]-PolyLog[3,(1+y^2)/(x y (1/x+(1+y^2)/(2 x y)))]+PolyLog[3,(2 (-1+(1+y^2)/(2 x y)))/((-1+1/x) x (1/x+(1+y^2)/(2 x y)))]+1/24 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))))
};

